The Hubbard Model on the Honeycomb Lattice with Hybrid Monte Carlo

We take advantage of recent improvements in the grand canonical Hybrid Monte Carlo (HMC) algorithm, to perform a precision study of the single-particle gap in the hexagonal Hubbard model, with on-site electron-electron interactions. After carefully controlled analyses of the Trotter error, the thermodynamic limit, and finite-size scaling with inverse temperature, we find a critical coupling of $U_c/\kappa=3.835(14)$ and the critical exponent $\nu=1.181(43)$ for the semimetal-antiferromagnetic Mott insulator quantum phase transition in the hexagonal Hubbard Model. Based on these results, we provide a unified, comprehensive treatment of all operators that contribute to the anti-ferromagnetic, ferromagnetic, and charge-density-wave structure factors and order parameters of the hexagonal Hubbard Model. We expect our findings to improve the consistency of Monte Carlo determinations of critical exponents. We perform a data collapse analysis and determine the critical exponent $\beta=0.898(37)$. We consider our findings in view of the $SU(2)$ Gross-Neveu, or chiral Heisenberg, universality class. We also discuss the computational scaling of the HMC algorithm. Our methods are applicable to a wide range of lattice theories of strongly correlated electrons. The Ising model, a simple statistical model for ferromagnetism, is one such theory. There are analytic solutions for low dimensions and very efficient Monte Carlo methods, such as cluster algorithms, for simulating this model in special cases. However most approaches do not generalise to arbitrary lattices and couplings. We present a formalism that allows one to apply HMC simulations to the Ising model, demonstrating how a system with discrete degrees of freedom can be simulated with continuous variables.

==> hubbard-critical-coupling/data/convert_for_arxiv.sh <==
#!/bin/bash

for dat in *.eps; do
	#epstopdf "$dat"
	#mv "${dat%eps}pdf" "${dat%.eps}-pdf.pdf"
	#sed "s/includegraphics{${dat%.eps}}}%/includegraphics{${dat%.eps}-pdf}}%/g" -i "${dat%eps}tex"
	if [ "$1" ]; then
		sed "s/includegraphics{${dat%.eps}}}%/includegraphics{${dat%.eps}-pdf}}%/g" -i "$1"
	fi
done


==> hubbard-critical-coupling/demonstration.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12739,        334]
NotebookOptionsPosition[     11200,        296]
NotebookOutlinePosition[     11608,        312]
CellTagsIndexPosition[     11565,        309]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Schmale Verteilung", "Section",
 CellChangeTimes->{{3.8326660198456717`*^9, 
  3.8326660263467226`*^9}},ExpressionUUID->"98efdd8d-8976-49be-a54a-\
91f74504768a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "^", "2"}]}], 
       RowBox[{"s", "^", "2"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", ".5", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8326656246712484`*^9, 3.832665736209761*^9}, {
  3.832665781944339*^9, 3.832665825309047*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4f4f2091-8da7-451f-a612-93318c615adc"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`s$$ = 0.5, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`s$$], 0.5, 5}}, Typeset`size$$ = {
    360., {111., 115.28049186315158`}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`s$$ = 0.5}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[
        Exp[(-$CellContext`x^2) $CellContext`s$$^2], {$CellContext`x, -5, 5}, 
        PlotRange -> All], "Specifications" :> {{$CellContext`s$$, 0.5, 5}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{408., {153., 159.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.832665703746498*^9, 3.8326657156166053`*^9}, {
  3.832665804231501*^9, 3.832665826189773*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"3477d1eb-bddf-4f49-8c6d-b539a18f3298"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Negative Wahrscheinlichkeiten?", "Section",
 CellChangeTimes->{{3.832666376628869*^9, 3.8326663887010593`*^9}, {
  3.8326665345840015`*^9, 
  3.83266653681117*^9}},ExpressionUUID->"b23ad6ae-2f7f-4a15-b7e2-\
ad93b399cabe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "^", "2"}], "-", 
           RowBox[{"a", "^", "2"}]}], ")"}]}], "/", "2"}], "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{"a", "*", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "2"}], "}"}], ",", "0", ",", "10"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8326656246712484`*^9, 3.832665736209761*^9}, {
  3.832665781944339*^9, 3.832665825309047*^9}, {3.8326667586825824`*^9, 
  3.8326667988950825`*^9}, {3.832667428089119*^9, 3.8326674310936365`*^9}, {
  3.832669155688024*^9, 3.832669183678707*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"736debd9-b4f3-414a-b477-4a6d704817f5"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 2, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`a$$], 2}, 0, 10}}, Typeset`size$$ = {
    360., {109., 113.8742019612123}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`a$$ = 2}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[Exp[(-($CellContext`x^2 - $CellContext`a$$^2))/2] 
        Cos[$CellContext`a$$ $CellContext`x], {$CellContext`x, -4, 4}, 
        PlotRange -> All], 
      "Specifications" :> {{{$CellContext`a$$, 2}, 0, 10}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{408., {151., 157.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.832666780281736*^9, 3.8326667995646048`*^9}, 
   3.832667435913418*^9, {3.8326691643031693`*^9, 3.832669184549703*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"68a6733b-5245-4fd8-9161-c8a36bf954de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"a", ">", "0"}], ",", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "^", "2"}], "-", 
           RowBox[{"a", "^", "2"}]}], ")"}]}], "/", "2"}], "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{"a", "*", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8326665894463873`*^9, 3.8326667303820157`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f80b95f6-a604-4842-9da7-9bbbf7bf1c84"],

Cell[BoxData[
 SqrtBox[
  RowBox[{"2", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.8326666732566676`*^9, {3.8326667201238265`*^9, 3.832666734881014*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"bfb06359-d870-4f5e-b7be-8fc0b6617248"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Erweiterter Zahlenraum", "Section",
 CellChangeTimes->{{3.8326669102680817`*^9, 
  3.8326669493165936`*^9}},ExpressionUUID->"b81ca4b2-eb99-45e1-96a0-\
227d9e70281b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re", "@", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"z", "^", "2"}]}], "/", "2"}], "]"}]}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"x", "+", 
        RowBox[{"I", " ", "y"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "a"}], ",", "a"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
        RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "1.7"}], "}"}], ",", "1", ",", "5"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8326669784283123`*^9, 3.8326670097814436`*^9}, {
  3.832667046213166*^9, 3.83266715364826*^9}, {3.832667328336828*^9, 
  3.8326674074837246`*^9}, {3.832667446692145*^9, 3.8326674641516027`*^9}, {
  3.8326675309919157`*^9, 3.8326675599836144`*^9}, {3.8326694764027667`*^9, 
  3.8326694819240923`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b2185560-99fa-4bbe-952f-22be4b17c909"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 1.7, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`a$$], 1.7}, 1, 5}}, Typeset`size$$ = {
    360., {173., 177.44176935597397`}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`a$$ = 1.7}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot3D[
        ReplaceAll[
         Re[
          Exp[(-$CellContext`z^2)/2]], $CellContext`z -> $CellContext`x + 
          I $CellContext`y], {$CellContext`x, -3, 
         3}, {$CellContext`y, -$CellContext`a$$, $CellContext`a$$}, PlotRange -> 
        All, ColorFunction -> 
        Function[{$CellContext`x, $CellContext`y, $CellContext`z}, 
          Hue[$CellContext`z]], AspectRatio -> 1], 
      "Specifications" :> {{{$CellContext`a$$, 1.7}, 1, 5}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{408., {215., 221.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.832667113195712*^9, 3.8326671544411263`*^9}, {
  3.832667347436632*^9, 3.8326673758442574`*^9}, {3.8326674555880833`*^9, 
  3.832667474460037*^9}, {3.832667532891575*^9, 3.832667583085744*^9}, {
  3.8326694556124935`*^9, 3.832669482947278*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"11f335d8-cf96-4c51-bbd7-698cc59a6854"]
}, Open  ]]
}, Closed]]
},
WindowSize->{900., 1377.75},
WindowMargins->{{Automatic, -906}, {-333, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"229087e3-0274-4074-9b40-dc9e3ac94eae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 167, 3, 66, "Section",ExpressionUUID->"98efdd8d-8976-49be-a54a-91f74504768a"],
Cell[CellGroupData[{
Cell[772, 29, 671, 18, 28, "Input",ExpressionUUID->"4f4f2091-8da7-451f-a612-93318c615adc"],
Cell[1446, 49, 1720, 34, 331, "Output",ExpressionUUID->"3477d1eb-bddf-4f49-8c6d-b539a18f3298"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[3215, 89, 227, 4, 52, "Section",ExpressionUUID->"b23ad6ae-2f7f-4a15-b7e2-ad93b399cabe"],
Cell[CellGroupData[{
Cell[3467, 97, 1037, 28, 28, "Input",ExpressionUUID->"736debd9-b4f3-414a-b477-4a6d704817f5"],
Cell[4507, 127, 1806, 36, 327, "Output",ExpressionUUID->"68a6733b-5245-4fd8-9161-c8a36bf954de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6350, 168, 715, 21, 28, "Input",ExpressionUUID->"f80b95f6-a604-4842-9da7-9bbbf7bf1c84"],
Cell[7068, 191, 239, 5, 32, "Output",ExpressionUUID->"bfb06359-d870-4f5e-b7be-8fc0b6617248"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[7356, 202, 171, 3, 52, "Section",ExpressionUUID->"b81ca4b2-eb99-45e1-96a0-227d9e70281b"],
Cell[CellGroupData[{
Cell[7552, 209, 1441, 38, 47, "Input",ExpressionUUID->"b2185560-99fa-4bbe-952f-22be4b17c909"],
Cell[8996, 249, 2176, 43, 455, "Output",ExpressionUUID->"11f335d8-cf96-4c51-bbd7-698cc59a6854"]
}, Open  ]]
}, Closed]]
}
]
*)



==> hubbard-critical-coupling/repo/git.sh <==
#!/usr/bin/env bash

OLD=$1
NEW=$2

THIS=$(realpath $0)
GIT=$(dirname ${THIS})/..

if [ -z "$OLD" ]; then
	OLD=HEAD
fi

if [ -z "$NEW" ]; then
	NEW="--"
fi

# Double hyphens is a ligature in TeX:
if [ "--" == "${NEW}" ]; then
	NEWPRINT="-{}-"
else
	NEWPRINT="${NEW}"
fi

# Handle commit IDs that have ~ in them, like HEAD~3
OLDPRINT=${OLD/\~/\{\\textasciitilde\}}
NEWPRINT=${NEWPRINT/\~/\{\\textasciitilde\}}

pushd ${GIT} 2>/dev/null 1>/dev/null

result="`git diff --name-only ${OLD} ${NEW} 2>/dev/null | wc -l | tr -d [:blank:]`"' files in '"\texttt{${NEWPRINT}}"' different from commit '"\texttt{${OLDPRINT}}"' from '"`git show -s --format=%ad --date=iso ${OLD}`"

# Correct "1 files" pluralization madness.
if [[ "${result:0:2}" == "1 " ]]; then
    result=${result/1 files/1 file}
fi

# Turn red if there are dirty files.
if [[ ! "${result:0:1}" == "0" ]]; then
    result="{\color{Red}${result}}"
else
    result="{\color{Green}${result}}"
fi

result="\newcommand{\repositoryInformationSetup}{
    \usepackage[dvipsnames]{xcolor}
    \usepackage[ angle=90, color=black, opacity=1, scale=2, ]{background} 
    \SetBgPosition{current page.west} 
    \SetBgVshift{-4.5mm} 
    \backgroundsetup{contents={${result}}}
}"

popd 2>/dev/null 1>/dev/null

echo "${result}"

==> hubbard-observables/data/collapse_fit.R <==
deriv.first = function(x, y, dy){
	n = length(y)
	first = 1:(n-1)
	last = 2:n

	slope = (y[last]-y[first])/(x[last]-x[first])
	return(sum(slope^2/(dy[first]^2+dy[last]^2)))
}

deriv.second = function(x, y, dy){
	n = length(y)
	first = 1:(n-2)
	center = 2:(n-1)
	last = 3:n

	dx01 = x[center]-x[first]
	dx02 = x[last]-x[first]
	dx12 = x[last]-x[center]

	curvature = 2*(y[last]*dx01 - y[center]*dx02 + y[first]*dx12)/(dx01*dx02*dx12)
	return(sum(curvature^2/((dy[first]*dx12)^2 + (y[center]*dx02)^2 + (y[last]*dx01)^2)))
}

way = function(x, y, dy){
	n = length(y)
	first = 1:(n-1)
	last = 2:n

	dist = sqrt((y[last]-y[first])^2 + (x[last]-x[first])^2)
	dist.min = sqrt((y[n]-y[1])^2 + (x[n]-x[1])^2)

	return(sum(dist))#/dist.min)
	#return(sum(dist^2/(sqrt((y[last]-y[first])^2*(dy[first]^2+dy[last]^2)/dist^2)^2)))
}

interpol = function(x, y, dy){
	sp = smooth.spline(x, y, df=round(length(y)/3*2), w=1/dy^2)
	return(way(sp$x, sp$y, dy))
}

simpson = function(y){
	w = c(1, 4, rep(c(2, 4), (length(y)-3)/2), 1)
	return(sum(w*y))
}

l2.norm = function(sp1, sp2, a, b){
	f1 = function(x) predict(sp1, x)$y
	f2 = function(x) predict(sp2, x)$y
	x = seq(a, b, length.out = 101)

	y = (f1(x) - f2(x))^2
	return(simpson(y))
}

integral = function(x, y, dy, b, by.f0 = FALSE){
	df = .5
	betas = c(12, 10, 8, 6, 4, 3)
	pairs = sapply(1:(length(betas)-1), function(i) cbind(rep(i, length(betas)-i), (i+1):length(betas)))
	pairs = do.call(rbind, pairs)

	sp = lapply(betas, function(t){
					i = which(b == t)
					smooth.spline(x[i], y[i], df=round(length(i)*df), w=1/dy[i]^2)
				})

	dist = apply(X=pairs, MARGIN=1, FUN = function(p)
				 l2.norm(sp[[p[1]]], sp[[p[2]]],
						 max(min(x[b==betas[p[1]]]), min(x[b==betas[p[2]]])),
						 min(max(x[b==betas[p[1]]]), max(x[b==betas[p[2]]])))
				 )

	if(by.f0){
		val = sapply(sp, function(s) predict(s, 0)$y)
		dist = dist/sum(val)^2
		#print(predict(sp[[2]], 0)$y)
	}

	return(sum(dist))
}

penalti.uc = function(par, y, dy, u, b){
	x = (u-par[1])*b^par[2]
	fac = b

	p = integral(x, y*fac, dy*fac, b)

	return(p)
}

penalti.zeta = function(par, y, dy, u, b, uc, mu){
	x = (u-uc)*b^mu
	fac = b^par[1]

	p = integral(x, y*fac, dy*fac, b)

	return(p)
}

penalti.total = function(par, y.uc, dy.uc, y.zeta, dy.zeta, u.uc, b.uc, u.zeta, b.zeta){
	x.uc = (u.uc-par[1])*b.uc^par[2]
	x.zeta = (u.zeta-par[1])*b.zeta^par[2]
	fac.uc = b.uc
	fac.zeta = b.zeta^par[3]

	p.uc = integral(x.uc, y.uc*fac.uc, dy.uc*fac.uc, b.uc)
	p.zeta = integral(x.zeta, y.zeta*fac.zeta, dy.zeta*fac.zeta, b.zeta)

	return(p.uc + p.zeta)
}

sigma = c(0.31731/2, 1-0.31731/2)

data = read.table("m_s_all_betas.csv")
data.zeta = data[data[[2]]^3/data[[1]]<22,]
b = data.zeta[[1]]
x = data.zeta[[2]]
y.zeta = data.zeta[[3]]/b
dy.zeta = data.zeta[[4]]/b

old.uc = 3.834
old.mu = 0.844
old.err = c(0.014, 0.032)
old.cor = matrix(c(1, 0.02,
				   0.02, 1), nrow=2)
old.cov = old.err * t(old.cor * old.err)
par.zeta = c(0.8)

## Collapse fit of m_s
print(penalti.zeta(par.zeta, y=y.zeta, dy=dy.zeta, u=x, b=b, uc=old.uc, mu=old.mu))
res.zeta = optim(par.zeta, penalti.zeta, y=y.zeta, dy=dy.zeta, u=x, b=b, uc=old.uc, mu=old.mu, method="L-BFGS-B", lower=0, upper=2)
print(res.zeta$value)
print(res.zeta$par)

## Bootstraps
boot.R = 2000
y.zeta.samples = parametric.bootstrap(boot.R, y.zeta, dy.zeta)
old.samples = parametric.bootstrap.cov(boot.R, c(old.uc, old.mu), old.cov)

res.zeta.samples.stat = lapply(X=1:boot.R, FUN=function(i) optim(par.zeta, penalti.zeta, y=y.zeta.samples[i,], dy=dy.zeta, u=x, b=b, uc=old.uc, mu=old.mu, method="L-BFGS-B", lower=0, upper=2))
res.zeta.samples.syst = lapply(X=1:boot.R, FUN=function(i) optim(par.zeta, penalti.zeta, y=y.zeta, dy=dy.zeta, u=x, b=b, uc=old.samples[i,1], mu=old.samples[i,2], method="L-BFGS-B", lower=0, upper=2))
res.zeta.samples.all = lapply(X=1:boot.R, FUN=function(i) optim(par.zeta, penalti.zeta, y=y.zeta.samples[i,], dy=dy.zeta, u=x, b=b, uc=old.samples[i,1], mu=old.samples[i,2], method="L-BFGS-B", lower=0, upper=2))

print(quantile(sapply(res.zeta.samples.stat, function(s) s$par), probs=sigma)-res.zeta$par)
print(quantile(sapply(res.zeta.samples.syst, function(s) s$par), probs=sigma)-res.zeta$par)
print(quantile(sapply(res.zeta.samples.all, function(s) s$par), probs=sigma)-res.zeta$par)

data = read.table("gap_all_betas.txt")
data.uc = data[data[[2]]*data[[1]]>7.6,]
b.uc = data.uc[[1]]
x.uc = data.uc[[2]]
y.uc = data.uc[[3]]
dy.uc = data.uc[[4]]

#par.total = c(old.uc, old.mu, par.zeta)
par.total = c(old.uc, old.mu, res.zeta$par)

## Simultaneous collapse fits of m_s and gap
print(penalti.total(par.total, y.uc=y.uc, dy.uc=dy.uc, y.zeta=y.zeta, dy.zeta=dy.zeta, u.uc=x.uc, b.uc=b.uc, u.zeta=x, b.zeta=b))
res.total = optim(par.total, penalti.total, y.uc=y.uc, dy.uc=dy.uc, y.zeta=y.zeta, dy.zeta=dy.zeta, u.uc=x.uc, b.uc=b.uc, u.zeta=x, b.zeta=b, method="L-BFGS-B", lower=c(3,.3,0), upper=c(5,1.5,2))
print(res.total$value)
print(res.total$par)

y.uc.samples = parametric.bootstrap(boot.R, y.uc, dy.uc)
res.total.samples = lapply(X=1:boot.R, FUN=function(i) optim(par.total, penalti.total, y.uc=y.uc.samples[i,], dy.uc=dy.uc, y.zeta=y.zeta.samples[i,], dy.zeta=dy.zeta, u.uc=x.uc, b.uc=b.uc, u.zeta=x, b.zeta=b, method="L-BFGS-B", lower=c(3,.3,0), upper=c(5,1.5,2)))
print(quantile(sapply(res.total.samples, function(s) s$par[1]), probs=sigma)-res.total$par[1])
print(quantile(sapply(res.total.samples, function(s) s$par[2]), probs=sigma)-res.total$par[2])
print(quantile(sapply(res.total.samples, function(s) s$par[3]), probs=sigma)-res.total$par[3])

## Uc mu zeta 1/mu=z*nu beta=zeta/mu
all.samples = do.call(rbind, lapply(1:boot.R, function(i) c(old.samples[i,], 1/old.samples[i,2], res.zeta.samples.all[[i]]$par, res.zeta.samples.all[[i]]$par/old.samples[i,2])))
print(cor(all.samples))
print(cor(all.samples[,c(1,3,5)]))

all.samples = do.call(rbind, lapply(1:boot.R, function(i) c(res.total.samples[[i]]$par, 1/res.total.samples[[i]]$par[2], res.total.samples[[i]]$par[3]/res.total.samples[[i]]$par[2])))
print(cor(all.samples))
print(cor(all.samples[,c(1,4,5)]))

## Uc mu zeta 1/mu=z*nu beta=zeta/mu
crit.vals = c(res.total$par, 1/res.total$par[2], res.total$par[3]/res.total$par[2])
crit.errs = t(apply(X=all.samples, MARGIN=2, FUN=function(s) quantile(s, probs=sigma)))-crit.vals
crit.res = cbind(crit.vals, crit.errs)
dg = function(x, k=3) format(round(x, k), nsmall=k)
apply(X=crit.res, MARGIN=1, FUN=function(r) cat(dg(r[1]), "_{", dg(r[2]), "}^{+", dg(r[3]), "}\n", sep=""))
save(crit.res, file="collapse.RData")


==> hubbard-observables/data/crossing.R <==
intersect = function(sp1, sp2, a, b){
	f = function(x) predict(sp1, x)$y - predict(sp2, x)$y
	u.min = max(2, a)
	u.max = min(5, b)
	if(f(u.min)*f(u.max) > 0) return(NA)
	else return(uniroot(f, c(u.min,u.max))$root)
}

spread = function(x, y, dy, b, u=1, zeta=1, betas=c(12, 10, 8, 6, 4, 3)){
	fac = b^zeta
	y = y*fac
	dy = dy*fac

	df = .5
	pairs = sapply(1:(length(betas)-1), function(i) cbind(rep(i, length(betas)-i), (i+1):length(betas)))
	pairs = do.call(rbind, pairs)

	sp = lapply(betas, function(t){
					i = which(b == t)
					smooth.spline(x[i], y[i], df=round(length(i)*df), w=1/dy[i]^2)
				})

	crossings = apply(X=pairs, MARGIN=1, FUN = function(p)
					  intersect(sp[[p[1]]], sp[[p[2]]],
								max(min(x[b==betas[p[1]]]), min(x[b==betas[p[2]]])),
								min(max(x[b==betas[p[1]]]), max(x[b==betas[p[2]]])))
					  )

	m = mean(crossings, na.rm=TRUE)
	s = sd(crossings, na.rm=TRUE)/sqrt(sum(!is.na(crossings)))
	a = sum(is.na(crossings))

	return(list(m=m, s=s, a=a))
}

penalti.spread = function(par, y, dy, x, ...){
	cr = spread(x, y, dy, zeta=par[1], ...)
	#print(par[1])
	#print(cr$s+cr$a)
	return(cr$s+cr$a)
}

data = read.table("s_af_1_all_betas.csv")
data = data[abs(data[[2]]-round(data[[2]], 1)) < .01,]
#data = data[data[[1]] != 10 | data[[2]] != 3.5,]
b = data[[1]]
x = data[[2]]
y = sqrt(data[[3]])/b
dy = data[[4]]/2/sqrt(data[[3]])/b

#load("collapse.RData")

zeta = c(0.8)

res.uc = spread(y=y, dy=dy, x=x, b=b, zeta=zeta[1])
res.zeta = spread(y=y, dy=dy, x=x, b=b, zeta=zeta[1], betas=c(10, 8, 6, 4, 3))
print(res.uc)
print(res.zeta)
print(penalti.spread(zeta, y=y, dy=dy, x=x, b=b, betas=c(10, 8, 6, 4, 3)))

## Crossing fits
res = optim(zeta, penalti.spread, y=y, dy=dy, x=x, b=b, betas=c(12, 10, 8, 6, 4, 3), method="L-BFGS-B", lower=c(.5), upper=c(0.95))
print(res$value)
print(res$par)

res.uc = spread(y=y, dy=dy, x=x, b=b, zeta=res$par[1])
res.zeta = spread(y=y, dy=dy, x=x, b=b, zeta=res$par[1], betas=c(12, 10, 8, 6, 4, 3))
print(res.uc)
print(res.zeta)


==> hubbard-observables/data/zero_temp.R <==
load("collapse.RData")
uc = crit.res[[1]] + c(0, crit.res[1,3:2])
crit.zeta = crit.res[[3]] + c(0, crit.res[3,2:3])
crit.exp = crit.res[[5]] + c(0, crit.res[5,2:3])
print(uc)
print(crit.zeta)
print(crit.exp)

data = read.table("m_s_all_betas.csv")
data.zeta = data[data[[2]]^3/data[[1]]<22 & data[[2]]==4,]
b = data.zeta[[1]]
y.zeta = data.zeta[[3]]/b
dy.zeta = data.zeta[[4]]/b
boot.R = 400
y.samples = parametric.bootstrap(boot.R, y.zeta, dy.zeta)
zeta.samples = parametric.bootstrap(boot.R, crit.res[[3]], crit.res[3,3])

scaling = function(par, x, boot.r, ...){
	par[1] + par[2]/x^ifelse(boot.r>0, zeta.samples[boot.r], crit.zeta[1])
	#par[1] + par[2]/x^par[3]
}

par = c(0.17, 1.5)
res = bootstrap.nlsfit(scaling, par, y=y.zeta, x=b, dy=dy.zeta, bsamples=y.samples)
summary(res)
plot(res, log="xy", xlab="$\\beta$", ylab="$m_s/\\beta$")

sigma = c(0.31731/2, 1-0.31731/2)
zero.m = c(res$t0[[1]], quantile(res$t[,1], probs=sigma))
coeff = zero.m/(4-uc)^crit.exp
dump = lapply(1:3, function(i) cat("(x > ", uc[[i]], ") * ", coeff[[i]], " * (x - ", uc[[i]], ")**", crit.exp[[i]], "\n", sep=""))


==> hubbard-observables/repo/git.sh <==
#!/usr/bin/env bash

OLD=$1
NEW=$2

THIS=$(realpath $0)
GIT=$(dirname ${THIS})/..

if [ -z "$OLD" ]; then
	OLD=HEAD
fi

if [ -z "$NEW" ]; then
	NEW="--"
fi

# Double hyphens is a ligature in TeX:
if [ "--" == "${NEW}" ]; then
	NEWPRINT="-{}-"
else
	NEWPRINT="${NEW}"
fi

# Handle commit IDs that have ~ in them, like HEAD~3
OLDPRINT=${OLD/\~/\{\\textasciitilde\}}
NEWPRINT=${NEWPRINT/\~/\{\\textasciitilde\}}

pushd ${GIT} 2>/dev/null 1>/dev/null

echo "Deducing diff..." >&2

echo git branches are >&2
git branch -vv >&2

echo OLD is ${OLD} >&2
echo NEW is ${NEW} >&2
files_changed=`git diff --name-only ${OLD} ${NEW} 2>/dev/null | wc -l | tr -d [:blank:]`

if [[ "${files_changed}" == "1" ]]; then
	files_changed="${files_changed} file"
else
	files_changed="${files_changed} files"
fi

result='\texttt{'"${NEWPRINT}"'} differs from commit \texttt{'"${OLDPRINT}"'}'" in ${files_changed}"

# Turn red if there are dirty files.
if [[ ! "${files_changed:0:1}" == "0" ]]; then
    result="{\color{red}${result}}"
else
    result="{\color{green}${result}}"
fi

result="\newcommand{\repositoryInformationSetup}{
    \usepackage{xcolor}
    \usepackage[ angle=90, color=black, opacity=1, scale=2, ]{background} 
    \SetBgPosition{current page.west} 
    \SetBgVshift{-4.5mm} 
    \backgroundsetup{contents={${result}}}
}"

popd 2>/dev/null 1>/dev/null

echo "${result}"


==> ising-hmc-paper/cross_checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     68259,       1485]
NotebookOptionsPosition[     64587,       1416]
NotebookOutlinePosition[     64959,       1432]
CellTagsIndexPosition[     64916,       1429]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"0", "\[LessEqual]", "y", "\[LessEqual]", "r"}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "-", 
           RowBox[{"x", "^", "2"}]}], "]"}], "-", "y"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"r", "^", "2"}], "-", 
             RowBox[{"y", "^", "2"}]}], "]"}]}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"y", "^", "2"}]}], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "r", ",", "4"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.782024471969407*^9, 3.782024526644624*^9}, {
  3.782024651781661*^9, 3.7820246758909826`*^9}, {3.7820247447060113`*^9, 
  3.7820247650492034`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c6d15abc-124e-4d1a-8f1f-89dea8d05a5d"],

Cell[BoxData[
 FormBox[
  RowBox[{"ConditionalExpression", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{
      RowBox[{
       FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"], " ", 
       SqrtBox["r"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"y", "-", "r"}], ")"}], 
        RowBox[{"3", "/", "2"}]]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y", "-", "r"}], ")"}], 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{"5", " ", 
        SqrtBox["r"]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y", "-", "r"}], ")"}], 
         RowBox[{"7", "/", "2"}]]}], 
       RowBox[{"28", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["r", 
         RowBox[{"3", "/", "2"}]]}]], "+", 
      InterpretationBox[
       RowBox[{"O", "(", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y", "-", "r"}], ")"}], 
         RowBox[{"9", "/", "2"}]], ")"}],
       SeriesData[$CellContext`y, $CellContext`r, {}, 3, 9, 2],
       Editable->False]}],
     SeriesData[$CellContext`y, $CellContext`r, {Complex[0, 
         Rational[4, 3]] 2^Rational[1, 2] $CellContext`r^Rational[1, 2], 0, 
       Complex[0, 
         Rational[1, 5]] 2^Rational[1, 2] $CellContext`r^Rational[-1, 2], 0, 
       Complex[0, 
         Rational[-1, 28]] 2^Rational[-1, 2] $CellContext`r^Rational[-3, 2]}, 
      3, 9, 2],
     Editable->False], ",", 
    RowBox[{
     RowBox[{"r", ">", "y"}], "\[And]", 
     RowBox[{"y", ">", "0"}]}]}], "]"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.782024621719759*^9, {3.7820246779534492`*^9, 3.782024688375321*^9}, 
   3.782024773471073*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"0bbea8bb-1eea-48b3-afa6-9c6fa93c929b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"z", "[", "n_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "n"}], " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}], 
     RowBox[{
      RowBox[{"Cosh", "[", "x", "]"}], "^", "n"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "n"}], " ", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}], 
      RowBox[{"Tanh", "[", "x", "]"}], 
      RowBox[{
       RowBox[{"Cosh", "[", "x", "]"}], "^", "n"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "/", 
   RowBox[{"z", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "n"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "^", "2"}], "/", "2"}], "/", "\[Beta]"}]}], 
             "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"Cosh", "[", "x", "]"}], "^", "n"}], "/", 
             RowBox[{"Sqrt", "[", "\[Beta]", "]"}]}]}], ",", "\[Beta]"}], 
          "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", "\[Rule]", "1"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "/", 
     RowBox[{"z", "[", "n", "]"}]}], "/", "n"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "/", "n"}]}]}]}], "Input",
 CellChangeTimes->{{3.78202489592262*^9, 3.7820251254997053`*^9}, {
  3.782025218310485*^9, 3.7820252217792606`*^9}, {3.782025390221498*^9, 
  3.782025393268325*^9}, {3.7820255317298136`*^9, 3.782025532948571*^9}, {
  3.7820257145689354`*^9, 3.7820257176642303`*^9}, {3.782625303671511*^9, 
  3.782625342999559*^9}, {3.782625510479868*^9, 3.7826255640988693`*^9}, {
  3.782625655456917*^9, 3.7826256902978687`*^9}, {3.78262574872124*^9, 
  3.7826257743672633`*^9}, {3.782625838415285*^9, 3.782625888710248*^9}, {
  3.782625972313511*^9, 3.7826259810415144`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"6161f82a-93bd-463b-883f-b50ec59d764d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "50"}], 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}], 
    RowBox[{
     RowBox[{"Cosh", "[", "x", "]"}], "^", "50"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.782025153497471*^9, 3.7820252080166616`*^9}, {
  3.7820254008731546`*^9, 3.782025416357525*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ae4b536f-6709-487f-b153-8cc2a52e3908"],

Cell[BoxData[
 FormBox["0.6553634739535403`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.7820251386224737`*^9, 3.7820252102822294`*^9}, {
  3.7820254038106422`*^9, 3.7820254169974494`*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"b0d3253d-72de-4bcf-85dd-aa07526e072a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"e", "[", "n", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "60", ",", ".1"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.782025232591674*^9, 3.7820252541738443`*^9}, {
   3.7820255024801006`*^9, 3.7820255086050987`*^9}, {3.7820255404666567`*^9, 
   3.7820255410760555`*^9}, 3.7820256669638143`*^9, {3.7820257258413982`*^9, 
   3.7820257374405775`*^9}, 3.7820329860351896`*^9, {3.782469525957733*^9, 
   3.782469561380245*^9}, {3.7826259981225157`*^9, 3.7826260009125423`*^9}, {
   3.7836699683466644`*^9, 3.7836699695503073`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"c3030b77-fe29-4aca-b9f2-79138b6bc665"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Studium\\\\Semester11\\\\Tutorium\\\\ising-hmc-paper\\\\data\\\\\
exact_long_range_energy.txt\>\"", ",", " ", "dat", ",", "\"\<Table\>\"", ",", 
   RowBox[{"\"\<FieldSeparators\>\"", "\[Rule]", "\"\< \>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7824695713594646`*^9, 3.7824695878125896`*^9}, {
   3.782469647395203*^9, 3.7824696628170786`*^9}, 3.7824701189828205`*^9, {
   3.782626011002558*^9, 3.7826260132055144`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"a2fbc739-dfe3-4402-803a-7e584da679cc"],

Cell[BoxData[
 FormBox["\<\"C:\\\\Studium\\\\Semester11\\\\Tutorium\\\\ising-hmc-paper\\\\\
data\\\\exact_long_range_energy.txt\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{3.7824696641764593`*^9, 3.782470120310943*^9, 
  3.7826260144305115`*^9, 3.7836700277803984`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"44e660c9-9b24-42f6-a08e-49ec5cb763f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4.5"}], ")"}]}], "*", 
      RowBox[{"m", "[", "1", "]"}]}], ",", 
     RowBox[{"m", "[", "n", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "20", ",", "5000"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7824694077259536`*^9, 3.782469432568532*^9}, {
  3.7824707861012173`*^9, 3.7824708585410585`*^9}, {3.7824708946004734`*^9, 
  3.7824708960848427`*^9}, {3.7824709283656273`*^9, 3.782471047714252*^9}, {
  3.782471230064413*^9, 3.7824713130320663`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"5dab939e-236e-48f0-852a-fda5d28f010f"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVyntU03UcxvHth7hJcr+OMflNQDgqlykUeYnPQQ1BFBWRiwxBNLBENK0J
TkWdaItZIc4LyDA3OJZaIMoRwe+XuwYhQYCCN9AlQrCNwcZuEP3xnPd5nfOw
d2Vu3UNQKJSNs/u/JdILwlAtDY7+NV4QXq9Eg/HbU6r1NBhLCPf9u0GJPK0Z
wcumaZDyTtKU1KREZVnFcrY5HdZpIzWHHivRnU03gWpPBxtWWWxxuxLVTj3S
ID86SNN3uKr7lKgvcnjX6i/o0D7TIClSK5HDJKwM7qYD6XfxF4WnCjH5mYef
N82DLDRoHPhBhZz9/Y+cK7WAD2Gi6Vq1Cq2uyQ54euojkObGfyeNGUeaE2EH
6w7OBwd9x+ZeNI6kmTJ+3WZLuLJb1qJeqEbyiwKbjFAr6DLzOpp4Xo2ixIq4
3/2tIS6+ueqpVo1iBybv5cy1AbWs8cbShAnUkV9pduK4Dazx3t/W3TiB1vQ9
/FgwZgM3JYel6T6TqNVq3tqYRFtIaC8ynyucREWvxI78LltAnAM3FOpJlL42
o+1mqB2syitR1m/XoGPrBGG+D+3gSyY/e7BOg8qWDxTxOfYgT84SzV+iRa1V
ub2dEnvgXeuKIkVa9Gnvvp7jzg5QY/V8U45Wi67nFVZzzjqAC2+l6UnCFIp+
aZG6guIIPg7hQzubp5ArE8uteI4gSDuSSAnQof6x2o3DckfQlM/JEebr0D9c
YxYzyQncOKveJJt0aGTX6e+j250goaxDQabokXnMZl7sKmd425V7bqRej/YO
cr3L7zoDGTTEJXwNqMW8ssbWwwUOiUoHiR8NaH9jhNPjQhfIdrWRRhkMaPEB
74gIOwa0cgvHSncb0UB5ZGpXDgOCLp8eet886/MVUDHFgC00Z/dvOCb0gppi
djndFc5k0Mz/LTChkZSYkvAeV5gjZBzO0JjQWq6QumUjEz7p73FfmTyNLo3R
1u+sYcJJD1X2eP00CmQ2b20IdIMTJfftNL4zqPVlW6ifzA3yHZ7Hv/1pBvFE
DMs99iwY/4y1uF89gzKelRaqhCwwi8ottPanYO4DvvUZPQsY2beySpMp+FLQ
hbD9hxbA2RCfb1PFFCwvVsR7DC8AtzeBVV6tFOxXXLDldZw7rDYqniYaKRgH
Z1uqOtzhfgWFVs2h4tLAbb0CkoSad8gxL5WKeWusHHmxJLxXWe9NLaDiUclQ
oMMFEjKu3OtLfkLFyWFpLZV/kHCsZp5nl56Kw67vXXy7lYRJRefobwYq9jN8
JZK1zf49iqryjFRsunMgWtxOQpLQb8Pn01R81Sn7Na+ThJC46K8fUAncLc/T
rugjgZgowhI6gSMEFd51H0jIXRLA3edEYM6rSuGDYRKmk3SLwp0J7BJcNVo+
QgIvv17p5ULg9yMP7/48SkKabpvgNYPAguimEIGKhPUtWb9uZRH40cJnsWE6
EixSG3TBngSW8fuqQ/QknBLnNTh6ETiv5wUr2ECC/kmMaHzWO4QDb31MJIwE
DJG3vAk8pRrOtKCyoW16/nr3JQR+s2G0kyDYsG5Zj61x1i0yRZBh1rV7JP3P
lhJYHD9hGJnDhtttnMx8PwIfu6tJemfOhkUUQ3CmP4F3W+rqXsxlw7XljURk
AIEj0wye3TQ2OKWJ2nw4BF5eZzr7J50N569uF5svI/B/98BbhA==
        "]]},
      Annotation[#, "Charting`Private`Tag$684416#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVin0w1HkcgPdL2qWw3t/57SWuLmpFs1fRZ8TteTtv56RQuE4qydTYaEuj
TY1omtQqmk2u1TUNI69H+H5dSUXlXYlYorK3u613u+jcH88888w8rNikkIMa
NBotYIX/XXgvN8tzjg42VyWLR0/I8EjEbzF1KjrwFa4jcSkybK9vwXFZpsNw
iu/w3lQZvp8qGmNpMeC5+KGDT7oMl/7yAJARA/a7dL93uCzDDfONs9iZAR0t
mz6OF8lwv/9ErPsfDCiezAxK7ZRh4xnYwelhwFrvy1XjbDm24iedfNesDeuS
mBZGGgpstnnzqUvFOjDW4VM+06zA7vVpW95krAFBr15Yye6veDadm9yUvBa6
9hZs8iv5iu8liflNQbqgdlK+zWAq8dgNATPRUw+yrR8MVPGVOFCo2FO2WR/K
Wl6mCD8pcbhkpurcaiYkR3KoXr9J3H6tUjP9LBN4lXx329pJvLv/8TaBnAl5
i7an7ttN4VY9ba+wSAPgXu3bViSYwrc/CE34XQZweJzhUjY5hQ95JbY98DSE
8fc/BHdETOMz3gKu02NDYDdnVuu/nMb3t0pu89lGoHuL/ncZZwa31mT2dd4x
AjxS7bSzcAb/2He096yZMaTkT7f9y5zFd7ML6tgXjcHnxWjIibRZHDqoE7ed
ZgKFM6eOOMhmsaUVGdPjmYDiYKuzZfQcfi9vCJgYM4HunPjGJy1zeDxqMdUq
2hQ0vwRdu7N9Hktjz18OfW0KHn4da1jF81grLIgXvtMMXvkz6v7RX8AJI1GO
jyrMYEI1GF+QsYBbtCrrDdaZww2eYyKSL+BjT31NnxeYQ+WlaPs/Y1V443FH
X19DC3jnlCuK7FFhySP/uK5zFuBZlOFxBdRYcqUcyuctoCmmnfmtUo0HUIzm
zUOWkLPT69AgaxFLY8IKfXotoU0esLExexF7RWWh4AArMLhnbCChLeE8Of3n
/fVW8Lx0SBiTuIRdrZ6FPHG1BuFNDXfH0SXcOtjm6Sy2Bo0bV7w8g5cxL8dC
96CRDbgVpa8ObVjGiW+LC5RZNhB8rIP50OUbjqrl619Q2cD5wABX/8JvOM8t
l3vshC2sH9JLLFhDI2MiRcS6CVvo065O0P6JRpxF14OH9tjBpI59kZBPI4ST
pqtstwP7BVHCixoaKXb9tU9AUfDh1vxTcwWN8HbrmfDCKah9uvbkvvWIyO58
djXOpSBzuf+A1wFEDnDjWypfUuAuPi33zkOEezdhY0nryu9SJ9pxExFn9ZEc
cRsFPnJRIPsWIkulx0OFrykwD95bYV2ASL5p2hCvkwKUfD1jSoRIz1j23PZ+
CnSEU7vuFiPiKyh3bPpCwTDHz22pChH2h8qs2gkKDOM0VZPViJhzamSPpBSo
+iLx5xpEPkkfVxTJKPhKn/LrrkVEENq8S6CkgOX/19GHDYg0fvc2nLtAAU9i
3BbRjIiY31+3S0WBuv5NfuAzRLJ7B2w4agq2pG847N2CyL4syej3SxSM2tXq
sF8gMq+cSNJBLJCWeIUyXiEy7Cfr1NBgATt/0mF5pVvECjf1SvM9PNRTrxER
RkyrpatYcMm8VDzUjsiZitnoj1osWKXZebqnA5HfdReaBlazQEc/N6S1ExH/
eLV9D50FTDPlhqYuRLY2LV18xWDB9RkpqulG5D9hpV9b
        "]]},
      Annotation[#, "Charting`Private`Tag$684416#2"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{2.9957323862368668`, -2.274424719350754},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->{All, All},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->FrontEndValueCache[{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {{{
       3.912023005428146, 
        FormBox["50", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox["500", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox["5000", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.615805480084347, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.1\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.2\"", 0.2, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.3\"", 0.3, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.4\"", 0.4, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.120263536200091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.9661128563728327`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.8325814637483102`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.7147984280919266`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5141277326297755`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.4271163556401458`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.3470736479666092`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2729656758128873`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.1394342831883648`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.0788096613719298`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.0216512475319814`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.9675840262617056, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.8675005677047231, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.8209805520698302, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.7765287894989963, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.7339691750802004, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.782469425491582*^9, 3.782469435318532*^9}, {
   3.7824707926178865`*^9, 3.7824708641348124`*^9}, 3.782470902772343*^9, 
   3.7824709340062103`*^9, {3.7824709697716923`*^9, 3.7824710520580063`*^9}, {
   3.78247123464254*^9, 3.7824712510175085`*^9}, {3.7824712943775826`*^9, 
   3.782471317203938*^9}},
 CellLabel->"Out[57]=",ExpressionUUID->"905ecb74-7a83-46d0-8e60-5ab2fb36c6b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.78262561493087*^9, 3.7826256218558993`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"5c39f246-929b-40db-b5c6-38f90b9e9ac8"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.11552928931514489`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.7826256187878723`*^9, 3.782625622375868*^9}, 
   3.7826256971858673`*^9, 3.7826258181342745`*^9, 3.782625849510248*^9, 
   3.78262589235828*^9, 3.7826259859285455`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"a2b388e5-f840-4835-80d6-ef7fa77cd26e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "500", "]"}]], "Input",
 CellChangeTimes->{{3.782470920005062*^9, 3.782470921723811*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"d33e7e6b-df8b-48ae-89d2-2528aefb23b2"],

Cell[BoxData[
 FormBox["0.18934291307331302`", TraditionalForm]], "Output",
 CellChangeTimes->{3.782470922239436*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"9bc89584-4ab0-449f-adaa-f872ccb7f8fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "[", 
   RowBox[{"a_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "@", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"n", ">", "0"}], ",", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "n"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "^", "2"}], "/", "2"}], "+", "x", "+", "a"}], 
          ")"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7824725524440393`*^9, 3.7824725846481085`*^9}, {
  3.7824727026764593`*^9, 3.7824727298522577`*^9}, {3.7824728490472293`*^9, 
  3.7824728496884117`*^9}, {3.7824728906153955`*^9, 3.7824729243343925`*^9}, {
  3.782473111017248*^9, 3.782473116990266*^9}, {3.78247326909035*^9, 
  3.782473302205889*^9}},ExpressionUUID->"09d56930-bd6c-4609-8f2d-\
0a75971e2df5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"a", ",", "n"}], "]"}], ",", "a"}], "]"}], "/", 
     RowBox[{"z", "[", 
      RowBox[{"a", ",", "n"}], "]"}]}], "/", "n"}], "/.", 
   RowBox[{"a", "\[Rule]", "1"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7824729076298847`*^9, 3.7824729683856583`*^9}, {
  3.7824730212566557`*^9, 3.782473021522807*^9}, {3.7824731241507874`*^9, 
  3.782473124322753*^9}, {3.7824732753077154`*^9, 3.782473276714379*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"691ad15d-2829-46d7-bbc5-d16700e2a806"],

Cell[BoxData[
 FormBox["1", TraditionalForm]], "Output",
 CellChangeTimes->{{3.7824729337127776`*^9, 3.782472970355341*^9}, 
   3.7824730226946907`*^9, 3.7824731251676335`*^9, 3.7824732774180613`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"6ec97094-2ce5-421a-9021-895559b69355"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "s1"}], " ", 
       RowBox[{"s2", "/", "2"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2"}], ")"}], "^", "2"}], "/", "4"}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], "/", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2"}], ")"}], "^", "2"}], "/", "4"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"s1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "/", 
   "2"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7825419222325687`*^9, 3.7825419405437813`*^9}, {
   3.782541975695608*^9, 3.7825420330111074`*^9}, {3.7825420660336676`*^9, 
   3.782542076838734*^9}, {3.782542460491548*^9, 3.782542464075465*^9}, {
   3.782624808631197*^9, 3.782624817030148*^9}, 3.782624854497469*^9, {
   3.782624995273125*^9, 3.7826250057850637`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"4c3c2cd9-14f8-4088-9626-cade50c6fb84"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.11552928931500242`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.782542062140569*^9, 3.7825420773073072`*^9}, 
   3.7825424682357855`*^9, {3.782624827207209*^9, 3.7826248565935097`*^9}, 
   3.7826250075358067`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"ae808e1e-9116-4235-8a31-8b3e6f8d2777"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"0.7310585786300048`", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[105]:=",ExpressionUUID->"0a1e4641-a6c7-4ee3-9ba2-562f768136cb"],

Cell[BoxData[
 FormBox[
  TagBox[
   InterpretationBox["\<\"0.7310585786300048\"\>",
    0.7310585786300048,
    AutoDelete->True],
   NumberForm[#, 16]& ], TraditionalForm]], "Output",
 CellChangeTimes->{3.782620918814103*^9},
 CellLabel->
  "Out[105]//NumberForm=",ExpressionUUID->"dbba499a-c1f3-47d2-b177-\
cd7c4ea5c939"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.78254208210948*^9, 3.7825420834459953`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"1ccf0eb2-20d0-4932-a79a-bd3efc4474ec"],

Cell[BoxData[
 FormBox["0.6160636439010571`", TraditionalForm]], "Output",
 CellChangeTimes->{3.7825420845494475`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"8f2f44a2-3079-420b-b0cc-e8cbec827466"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hamilton", "[", 
    RowBox[{"x_", ",", "y_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{"2", "x", " ", "y"}]}], ")"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"Cosh", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "/", "2"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", "x"}], "+", "y"}], ")"}]}], "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"Cosh", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "/", "2"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"c", " ", "y"}]}], ")"}]}], "]"}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.782568041856642*^9, 3.7825680631897078`*^9}, {
   3.7825681053683176`*^9, 3.7825681206568494`*^9}, {3.7825681786738214`*^9, 
   3.782568402009639*^9}, {3.78256849762468*^9, 3.7825686047110767`*^9}, {
   3.782620575762336*^9, 3.782620596355888*^9}, 3.7826206330214148`*^9, {
   3.7826211703850346`*^9, 3.782621199678197*^9}, {3.782621266110182*^9, 
   3.7826213006065707`*^9}, {3.7826231883920746`*^9, 3.782623188806072*^9}, {
   3.7826233598447437`*^9, 3.782623360188492*^9}, 3.782633652042282*^9, 
   3.782633773867157*^9, {3.7826338175420284`*^9, 3.782633817682662*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"7ff30da5-84ba-4fd3-8ac8-9d724c36d4ee"],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"hamilton", "[", 
        RowBox[{"x", ",", "y", ",", "c"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", "20"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "1", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.782568041856642*^9, 3.7825680631897078`*^9}, {
   3.7825681053683176`*^9, 3.7825681206568494`*^9}, {3.7825681786738214`*^9, 
   3.782568402009639*^9}, {3.78256849762468*^9, 3.7825686047110767`*^9}, {
   3.782620575762336*^9, 3.782620596355888*^9}, 3.7826206330214148`*^9, {
   3.7826211703850346`*^9, 3.782621199678197*^9}, {3.782621266110182*^9, 
   3.7826213006065707`*^9}, {3.782621343829526*^9, 3.7826213686585655`*^9}, {
   3.782621430701392*^9, 3.782621453752187*^9}, {3.7826233121183157`*^9, 
   3.7826233193743916`*^9}, {3.782623368801836*^9, 3.7826233759027624`*^9}, {
   3.7826237011361523`*^9, 3.782623705452182*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"2af90aa1-112f-4c01-a07a-ca18182a6f29"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`c$$ = 1.1, Typeset`show$$ = True, 
      Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`c$$], 1, 100}}, Typeset`size$$ = {
      540., {265., 274.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
      Typeset`skipInitDone$$ = True, $CellContext`c$1170876$$ = 0}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, "Variables" :> {$CellContext`c$$ = 1}, 
        "ControllerVariables" :> {
          Hold[$CellContext`c$$, $CellContext`c$1170876$$, 0]}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> ContourPlot[
          
          Exp[-$CellContext`hamilton[$CellContext`x, $CellContext`y, \
$CellContext`c$$]], {$CellContext`x, -2, 2}, {$CellContext`y, -2, 2}, 
          Contours -> 20], "Specifications" :> {{$CellContext`c$$, 1, 100}}, 
        "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{612., {331., 341.}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Input",
 CellChangeTimes->{3.782633839923543*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"00b26d58-3310-41b5-99a7-437b9789cc79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z2", "[", "c_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      RowBox[{"hamilton", "[", 
       RowBox[{"x", ",", "y", ",", "c"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7826206945516315`*^9, 3.782620699461383*^9}, {
  3.7826207410128202`*^9, 3.782620832503597*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"f8459abf-304a-434f-b4cb-91f531fba269"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m2", "[", "c_", "]"}], ":=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], "/", "2"}], 
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        RowBox[{"hamilton", "[", 
         RowBox[{"x", ",", "y", ",", "c"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "/", 
   RowBox[{"z2", "[", "c", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7826208387530837`*^9, 3.782620866275363*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"c60c89e1-9e70-4a33-8878-8d78533621c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m2", "[", "c", "]"}], "-", 
    FormBox[".7310585786300048",
     TraditionalForm]}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "1", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7826208713088636`*^9, 3.7826209573936815`*^9}, 
   3.78262103119133*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"f577f96f-fa86-4626-ad64-ec799801f295"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwk23c81e8XAHChUkpIikoSsrL3/Nh7ZKVvFEKySQiV7BIhcStyQxISMjMu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        "]]},
      Annotation[#, "Charting`Private`Tag$994178#1"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{1., -0.024101587386741175`},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{1, 100}, {-0.024101587386741175`, -0.022428911353715372`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.7826208772666626`*^9, 3.78262090681997*^9}, 
   3.782620963491228*^9, 3.7826211382543507`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"db3e1b84-9bfa-4096-a733-8df69a5061af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m2", "[", "1.1", "]"}]], "Input",
 CellChangeTimes->{{3.782623385785165*^9, 3.7826234288380823`*^9}, {
  3.782623470595148*^9, 3.7826234712983227`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"e2c84923-c381-4cb5-b556-f0b39261c816"],

Cell[BoxData[
 FormBox["0.9267142244568556`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.7826233914151163`*^9, 3.7826234296191854`*^9}, 
   3.7826234725505776`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"cf5bed7c-bfcb-411f-bb96-e755d495f062"]
}, Open  ]]
},
WindowSize->{1918, 966},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1158, 31, 66, "Input",ExpressionUUID->"c6d15abc-124e-4d1a-8f1f-89dea8d05a5d"],
Cell[1741, 55, 1925, 55, 84, "Output",ExpressionUUID->"0bbea8bb-1eea-48b3-afa6-9c6fa93c929b"]
}, Open  ]],
Cell[3681, 113, 2612, 73, 174, "Input",ExpressionUUID->"6161f82a-93bd-463b-883f-b50ec59d764d"],
Cell[CellGroupData[{
Cell[6318, 190, 560, 15, 66, "Input",ExpressionUUID->"ae4b536f-6709-487f-b153-8cc2a52e3908"],
Cell[6881, 207, 276, 4, 48, "Output",ExpressionUUID->"b0d3253d-72de-4bcf-85dd-aa07526e072a"]
}, Open  ]],
Cell[7172, 214, 806, 18, 66, "Input",ExpressionUUID->"c3030b77-fe29-4aca-b9f2-79138b6bc665"],
Cell[CellGroupData[{
Cell[8003, 236, 574, 11, 66, "Input",ExpressionUUID->"a2fbc739-dfe3-4402-803a-7e584da679cc"],
Cell[8580, 249, 362, 6, 48, "Output",ExpressionUUID->"44e660c9-9b24-42f6-a08e-49ec5cb763f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8979, 260, 800, 19, 66, "Input",ExpressionUUID->"5dab939e-236e-48f0-852a-fda5d28f010f"],
Cell[9782, 281, 14449, 292, 354, "Output",ExpressionUUID->"905ecb74-7a83-46d0-8e60-5ab2fb36c6b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24268, 578, 204, 4, 43, "Input",ExpressionUUID->"5c39f246-929b-40db-b5c6-38f90b9e9ac8"],
Cell[24475, 584, 367, 7, 48, "Output",ExpressionUUID->"a2b388e5-f840-4835-80d6-ef7fa77cd26e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24879, 596, 201, 3, 43, "Input",ExpressionUUID->"d33e7e6b-df8b-48ae-89d2-2528aefb23b2"],
Cell[25083, 601, 196, 3, 48, "Output",ExpressionUUID->"9bc89584-4ab0-449f-adaa-f872ccb7f8fa"]
}, Open  ]],
Cell[25294, 607, 977, 26, 66, "Input",ExpressionUUID->"09d56930-bd6c-4609-8f2d-0a75971e2df5"],
Cell[CellGroupData[{
Cell[26296, 637, 641, 15, 66, "Input",ExpressionUUID->"691ad15d-2829-46d7-bbc5-d16700e2a806"],
Cell[26940, 654, 279, 4, 48, "Output",ExpressionUUID->"6ec97094-2ce5-421a-9021-895559b69355"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27256, 663, 1640, 50, 66, "Input",ExpressionUUID->"4c3c2cd9-14f8-4088-9626-cade50c6fb84"],
Cell[28899, 715, 348, 7, 48, "Output",ExpressionUUID->"ae808e1e-9116-4235-8a31-8b3e6f8d2777"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29284, 727, 209, 5, 66, "Input",ExpressionUUID->"0a1e4641-a6c7-4ee3-9ba2-562f768136cb"],
Cell[29496, 734, 324, 10, 67, "Output",ExpressionUUID->"dbba499a-c1f3-47d2-b177-cd7c4ea5c939"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29857, 749, 200, 3, 43, "Input",ExpressionUUID->"1ccf0eb2-20d0-4932-a79a-bd3efc4474ec"],
Cell[30060, 754, 197, 3, 48, "Output",ExpressionUUID->"8f2f44a2-3079-420b-b0cc-e8cbec827466"]
}, Open  ]],
Cell[30272, 760, 1739, 44, 66, "Input",ExpressionUUID->"7ff30da5-84ba-4fd3-8ac8-9d724c36d4ee"],
Cell[32014, 806, 1311, 28, 66, "Input",ExpressionUUID->"2af90aa1-112f-4c01-a07a-ca18182a6f29"],
Cell[33328, 836, 1926, 40, 694, "Input",ExpressionUUID->"00b26d58-3310-41b5-99a7-437b9789cc79"],
Cell[35257, 878, 619, 16, 66, "Input",ExpressionUUID->"f8459abf-304a-434f-b4cb-91f531fba269"],
Cell[35879, 896, 740, 21, 66, "Input",ExpressionUUID->"c60c89e1-9e70-4a33-8878-8d78533621c8"],
Cell[CellGroupData[{
Cell[36644, 921, 426, 12, 66, "Input",ExpressionUUID->"f577f96f-fa86-4626-ad64-ec799801f295"],
Cell[37073, 935, 26944, 461, 336, "Output",ExpressionUUID->"db3e1b84-9bfa-4096-a733-8df69a5061af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64054, 1401, 259, 5, 43, "Input",ExpressionUUID->"e2c84923-c381-4cb5-b556-f0b39261c816"],
Cell[64316, 1408, 255, 5, 48, "Output",ExpressionUUID->"cf5bed7c-bfcb-411f-bb96-e755d495f062"]
}, Open  ]]
}
]
*)



==> ising-hmc-paper/data/longRangeIsing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "import io\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy.special"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The model we use is not exactly the standard ***infinite-range Ising model***, since we do **not** sum of self couplings:\n",
    "\\begin{align}\n",
    "H({\\bf s})&=-\\frac{1}{2}\\frac{J}{N}\\sum_{i\\ne j} s_i s_j-h\\sum_i s_i\\\\\n",
    "&=\\frac{1}{2}J-\\frac{1}{2}\\frac{J}{N}\\sum_{i,j} s_i s_j-h\\sum_i s_i\n",
    "\\end{align}\n",
    "In the first line there is a restricted sum over $i,j$ such that $i\\ne j$ (i.e. no self energy).  In the second line there is no such restriction.  The second equation in the second line is what is known as the ***infinite-range Ising model***, and it is this model that we have exact solutions.\n",
    "\n",
    "In particular, the exact result for the partition function of the ***infinite-range Ising model*** as a function of $N$ sites is\n",
    "\\begin{equation}\n",
    "Z=\\sum_{n=0}^{N}\\begin{pmatrix}\n",
    "N \\\\\n",
    "n\n",
    "\\end{pmatrix}\n",
    "f(\\beta \\hat{J}, \\beta h, N-2 n)\n",
    "\\end{equation}\n",
    "where $\\hat J=J/N$ and\n",
    "\\begin{equation}\n",
    "f(\\beta \\hat{J}, \\beta h, x) \\equiv e^{\\frac{1}{2} \\beta \\hat{J} x^{2}+\\beta h x}\\ .\n",
    "\\end{equation}\n",
    "In our case where we omit the self-energy, it is straightforward to see that the partition function is simply\n",
    "\\begin{equation}\n",
    "Z=e^{\\frac{1}{2}\\beta J}\\sum_{n=0}^{N}\\begin{pmatrix}\n",
    "N \\\\\n",
    "n\n",
    "\\end{pmatrix} \n",
    "f(\\beta \\hat{J}, \\beta h, N-2 n)\n",
    "\\end{equation}\n",
    "\n",
    "To determine the mean energy per site I need to calculate\n",
    "\\begin{equation}\n",
    "\\langle\\beta \\varepsilon\\rangle=-\\frac{\\beta}{N}\\frac{\\partial \\log(Z)}{\\partial \\beta}=-\\frac{\\beta}{N Z} \\frac{\\partial Z}{\\partial \\beta}\\ .\n",
    "\\end{equation}\n",
    "A simple calculation then gives\n",
    "\\begin{equation}\n",
    "\\langle\\beta \\varepsilon\\rangle=\\frac{1}{2}\\beta\\hat J-\\frac{\\beta}{N Z}\n",
    "\\sum_{n=0}^{N}\n",
    "\\begin{pmatrix}\n",
    "N \\\\\n",
    "n\n",
    "\\end{pmatrix}\\left[\\frac{1}{2}\\hat{J}(N-2n)^2+h(N-2n)\\right]f(\\beta \\hat{J}, \\beta h, N-2 n)\\ .\n",
    "\\end{equation}\n",
    "Let's code this up. . ."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(J,h,x):\n",
    "    return np.exp(.5*J*x**2+h*x)\n",
    "\n",
    "def partitionZ(J,h,N):\n",
    "    terms = np.array([scipy.special.binom(N,n)*f(J,h,N-2*n) for n in range(N+1)])\n",
    "    return sum(terms)\n",
    "\n",
    "def energy(J,h,N):\n",
    "    Z = partitionZ(J,h,N)\n",
    "    answer = np.array([scipy.special.binom(N,n)*\n",
    "                       (.5*J*(N-2*n)**2+h*(N-2*n))*f(J,h,N-2*n)/Z \n",
    "                        for n in range(N+1)])\n",
    "    return .5/N-sum(answer)/N\n",
    "\n",
    "def magnetization(J,h,N):\n",
    "    Z = partitionZ(J,h,N)\n",
    "    answer = np.array([scipy.special.binom(N,n)*\n",
    "                       (N-2*n)*f(J,h,N-2*n)/Z \n",
    "                        for n in range(N+1)])\n",
    "    return sum(answer)/N\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So here is a plot of the internal energy:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x540 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "NN = [n for n in range(1,61)]\n",
    "ee = [energy(1/N,0,N) for N in NN]\n",
    "\n",
    "fig,ax = plt.subplots(1,1,figsize=(10,7.5))\n",
    "ax.plot(NN,ee,'ko')\n",
    "ax.grid()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's compare with my results in `exact_long_range_energy.txt`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = open(\"exact_long_range_energy.txt\",\"r\").readlines()\n",
    "xdata = [float(dat.split()[0]) for dat in data]\n",
    "ydata = [float(dat.split()[1]) for dat in data]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x540 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,1,figsize=(10,7.5))\n",
    "ax.plot(xdata,ydata,'r--',NN,ee,'ko')\n",
    "ax.set_xlabel(r'$N$',fontname='Times',fontsize=(18))\n",
    "ax.set_ylabel(r'$\\langle \\beta \\epsilon\\rangle$',fontname='Times',fontsize=(18))\n",
    "ax.set_title(r'$\\hat{J}=\\frac{1}{N}\\quad;\\quad h=0$', fontsize=(18))\n",
    "ax.grid()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Ok, agreement is great.  So I think we understand what is going on.  There is a competition between the self-energy (or lack of) and the rest of the energy.\n",
    "\n",
    "Here is the magnetization because I can calculate it"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAtkAAAHsCAYAAAAHErEdAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABZK0lEQVR4nO3dd5iU1dmA8fuAFBFsgFiABXuLBbFFP8WGBg1q7GJFxZrYSySJRkM00aiJNRh7NqIxFkzsZe29K0ZFEQSxoRIBacv5/ji77gK7sAOz887O3L/rmmtm3vedmWcPy/Jw9jnPCTFGJEmSJOVPq6wDkCRJkkqNSbYkSZKUZybZkiRJUp6ZZEuSJEl5ZpItSZIk5ZlJtiRJkpRnJtmSJElSnplkS5IkSXlmki1JyqsQwsshhLezjkOSsmSSLankhRCWDiHMCSHEEMJfG7nmvRDCuALEEhu5TWnuzy6EEMISwPrAGxnH8csQwj9DCB/VjO/HTXjNFSGECSFZM4RwXgjh+RDClyGE70IIr4cQhoYQlirAlyCphVsi6wAkqQD6AAGoBnYPIRwbY5xTezKEsDSwBjCyQPE8BQyf59isAn12c1sXaEfGSTbwe+Br4FVg2YVdHEIIwB7APTHGGEIYDBxP+p6oJP35bAf8Dtg3hLBFjPH75gldUikwyZZUDvrU3FcChwBbA0/WO78xKQl/pUDxfBRj/HuBPqvQNqq5fzPLIIDVYowfAdSUrnRcyPWbAqsAd9c8vwO4IMY4ud4114QQPgCGAkcAV+Q1YkklxXIRSeVgk5r735JmJPea53xtEv5qoQIKIbQNISws8cvXZ60WQli7EJ9F+g8LwEchhN/XlGtMCyG8EkLYukAxUJtg52BP4Fvg8ZrXvzxPgl3rtpr79Rc9OknlwJlsSeWgDzA2xvhRCOFR4GchhJNijLHmfG0SPt9MdgihFbB8Dp/1df1SlEbsDRwEtA4hfElK3H7VSFKXD48CFaTZ+ua2ETAd+CfwPvAnoCtwGvCvEEL3GON8pTHNNM652BO4r6HY5tG95v7zPH62pBJkki2ppNXMFq8J3FNz6E5gF2Az4IWaY5sAE2OMnzXwFj2BMTl8ZG/g4wWcf5GUgI4GlgYGACcA24YQfhxjbOkLIDcC2gMXxxhvqT1YsyByKNAL+KCB1+V7nJsshLAOsBbwq4Vc1xr4NTAb+Ec+PltS6TLJllTqNiKVxtWWgtwNXE0qGXmhplPEmsB9jbz+M2CnHD6voUT9BzHGzec5dHMI4U1gGHBizX1exRh75fs9GxJC6EVaZHhP/QS7xoya+8YWC+Z1nHO0B2n2/YGFXHcZsCVwdozxvTx+vqQSZJItqdTVloK8ChBj/DKE8BQpyT6DVENcPwmfS4xxOvBIM8d4EXAOsCvNkGQXUG099ogGzq0PfAdMaOiFBRrnxuwJPLKg3yKEEM4n/cZheIzxgoJFJqnFMsmWVOoaWtT4L+DyEMJGLKAeG34oEeiaw+d9GWOsziXAGOOsEMKnQJdcXleEapPsFxo4twnwWr06+LkUYpwb+dzuQF/gqAVccy6plOQG4JjF/UxJ5cEkW1Kpa6je+i7gL6TZ7J41xxrrLNKDZq4VDiG0Jy2oez6X1xWhjYBvYoxzjVcIYVlgNeDeBby22ce5EXsAkUZ6pNck2OcANwFHNvafBEmal0m2pJIVQugArM08tbYxxgkhhBdISfYc4IsY4/hG3iZvtcIhhM4xxkkNnDqf9PN4QUloS7Ax8FoDx5vSIjGrmuw9gadjjF/OeyKE8BtSgn0LMDjP3UwklTiTbEmlbEOgNQ0nd/8i1UJH4MHG3iDPtcK/CiFsQerFPI60QcoA0k6CLwCX5+lz5lKzpXhFjLHZWviFEDqTZuMbqsdeaJKd75rsEMLBpLaFkMpQ2oYQaruHjI0x3hJCWB7YhlSbP+/rjyf1VR9XE9eBaVPIH3weY3w4X/FKKj0m2ZJK2YKSu9okOzRyvjlUkbYdPxToTNrmvXYHwUtqEs3m0BH4tJneu1ZtPXZDY7kJMA34bzPHUN8RwLbzHDu/5v4J0uz0bqR/B+9q4PWb1tz3JJWKzOsJwCRbUqOC5WWSVLpCCBsAb5DKHW7IOp5iEkK4C+gdY9wo61gklR5nsiWptO1MSrIbmo0td88B12YdhKTS5Ey2JEmSlGetsg5AkiRJKjUm2ZIkSVKelWRNdpcuXWKvXr0y+eypU6ey1FJLZfLZLZHjlRvHKzeOV24cr9w4XrlxvHLjeOUmy/F65ZVXvooxzrdjbUkm2b169eLll1/O5LOrqqro169fJp/dEjleuXG8cuN45cbxyo3jlRvHKzeOV26yHK8QwtiGjlsuIkmSJOWZSbYkSZKUZybZkiRJUp6VZE12Q2bNmsX48eOZPr25di1OlllmGd59991m/YymaN++Pd27d6dNmzZZhyJJklR2yibJHj9+PJ06daJXr16EEJrtc7777js6derUbO/fFDFGJk2axPjx4+ndu3emsUiSJJWjsikXmT59Op07d27WBLtYhBDo3Llzs8/aS5IkqWFlk2QDZZFg1yqnr1WSJKnYlFWSLUmSJBWCSbYkSZKUZ5km2SGE60MIX4QQ3m7kfAgh/CWEMDqE8GYIoU+hY5QkSZJylfVM9o3ALgs4/xNgjZrbEODqAsTU7K688kpOOumkRXrtAw88wFprrcXqq6/OhRdemN/AJEmSlBeZJtkxxieBrxdwye7AzTF5Hlg2hLBSIWKrrIRevaBVq3RfWZm/937zzTfZYIMN5jr2zTffLPR11dXVHH/88dx///2MGjWKW2+9lVGjRuUvMEmSJOVFsffJXgX4pN7z8TXHJs57YQhhCGm2m27dulFVVTXX+WWWWYbvvvuuSR96++1L8POft+f771OHjrFj4aijItOnT2fffWcv8LXV1dUL/ZzXX3+dAw88cK7r+vTpw6abbsohhxzCNtts02B3kBdeeIFevXrRtWtXZsyYwZ577sntt9/Oqaee2uDnTJ8+fb5xKDZTpkwp+hiLieOVG8crN45Xbhyv3DheuXG8clOM41XsSXaTxRiHA8MB+vbtG/v16zfX+XfffXeuTWLmOQ3AvvvCccfBb38L338/97nvvw+ceeaSHHEEfPUV7L333Odr/1wXthlNjJH333+fzTbbjCWXXPKH46NHj+b+++/n+uuv5/TTT+fggw/msMMOY+WVV/7hmm+//ZbevXv/8P6rrbYaL7zwQqOf1759ezbeeONGYykGVVVVzPtnpcY5XrlxvHLjeOXG8cqN45Ubxys3xTheWddkL8wEoEe9591rjjWr8eMbPj5p0uK/95gxY+jWrdtcCTZA69at2W233bjzzjt58skn+eijj+jZsycvvvji4n+oJElSCaot791++23zXt67uIp9JnskcEIIYQSwOTA5xjhfqciiWNBvFHr2TCUi86qoSPdduiz49Qvy1ltvzVePXWvy5MmMGDGCG2+8kbZt23L99dfPde0qq6zCJ5/UVc+MHz+eVVZZZdECkSRJypPKShg6FMaNS3nUsGEwaFDzf+aQITBtGkBg7Nj0HJr/s5si0yQ7hHAr0A/oEkIYD5wDtAGIMV4D3AcMAEYD04DDCxHXsGH1/9CSDh3S8cXV0KJHgIMOOojnnnuOffbZh5tvvpk11lhjvms23XRTPvjgA8aMGcMqq6zCiBEj+Mc//rH4QUmSJC2iuZNdckp2Y4SpU2HKFPjuO1hxRejUCT79FJ56Kh377ru688ceC717w6OPwpFHwvTpc7/ftGkp2S/7JDvGeMBCzkfg+AKF84PaP5jm+B/Zq6++yjHHHDPf8X333Zcbb7yRJZZo/I9kiSWW4IorrmDnnXemurqawYMHs9566y1+UJIkqcUr5GzynDlpjdo338Bpp809MQnp+bHHwhNPzJ0on3029O8PzzwDu+ySEuwY6143ciT89Kfw6quw//5zv2e7drDrrinJrq6eP8GuNW5cfr/WRVXs5SKZGTQo/9+YEydO5LXXXmObbbaZ79zAgQOb9B4DBgxgwIAB+Q1MkiS1aIsymzx9ekqS69969IANN0zJ769+Nf/5Y49NTSLGjoVVV11wTN99B/feCx07ptnpTp1Scg6w8sppJrpTp7nPb7RROr/NNvDOO3XnOnaENm3q3rt//1TG21B5b8+eTR62ZmWSXSAXX3wxlZWVXHXVVfMtepQkSVpUM2fCmWc2Ppv8wAN1SXL//nDOOSnZ7dBh7llkgF/8Av78Z2jdGv72N1huubrb6qtD167pum7d4IorYNll4eST4csv54+rogI+/rjhmHv3hksvbfxrWnppWHfdBX/dzVnemw8m2QVy2mmncdppp2UdhiRJamb5Ktv45JPU8eyLL+Dzz9P98sunmWSAHXdMZRUL2s/uu+/g6afrEuWOHdPxVq3gootSUlo/ke5R09Otffv02sZ06ADH1yvozSLZnbu8N9KzZyjIgsumMsmWJEnKkwWVbQwYkBLi2jKLu++GV16pS6I//zzNDN9/fzp/wAGpdrm+//u/uiR7001h7bXTrPJll8HXDeyhXVEBY8Y0HGsje9nlrDnXsjXlswcNgqqqJ4quT7ZJtiRJ0mKYNSvNOI8dCyed1HDZxkEHpcfLLls38zxiBPzzn6k1cLdu6Va/zvm881LddO25rl3T4r9aF1xQ93jVVbMtnWiOtWwtnUm2JEnSAnz3XUqgx41L94cdBksumWqSL7wwtZubt7a5IZdckpLlGCEEuO66NPPdunXD12+/fdNjzHI2WQ0zyZYkSSWpKbXRc+akco36SfSgQbDSSun1P//5/DXP/frBOutA9+6w007pvSsq0u2QQ1LSPa+KirRAsL6llsrrl+tscpExyZYkSSWnodrowYPhzjtTGcZ668GDD8Luu8OMGXO/doMNUpK92mqpLro2ga5NpldcMV23xx7pVt8f/1jcHS9UOCbZkiSpxZsyBf77Xxg1KiXJQ4fOXxs9c2ZKsvfcMyXZq6+eZqrrJ9AVFbDMMun6LbZIt1xYtqFaJtmSJKnF+PrrtBhw5ZVTrfQ++8C77869y19tgtuQEOoWIa62Wmpjl2+WbQhMsiVJUhG75hp4882USI8aleqnDzsMbrgh9XyeMiW1tVtnnXRbd92UPP/978W9G6BKn0l2Bq688ko++OADLrvsspxf+8ADD3DiiSdSXV3NkUceyVlnnZX/ACVJypO6xYfbNlg6MW4cvP12SqJrE+mVV4Y77kjn//xnmDgxJc+77Zbut9wynQshbbTSkGLfDVClzyS7MfnarqkBb775JptvvvlCr5s5cyazZs1iqZrlx9XV1Rx//PE8/PDDdO/enU033ZSBAwey7sL2HZUkKQNzLz4MjB0Lhx8O//gH/Oc/6ZojjoBHHkmPV1ghzUavvXbdezz/fNpiO4TcPtvaaGWtVdYBFKXanwpjx6ZmlrXbNVVW5uXt33rrLTbYYINGz7/77ruceuqprLXWWrz//vs/HH/xxRdZffXVWXXVVWnbti37778/99xzT15ikiQpX774Iv3z2dDiw1mz4KGHoLo6Pf/tb+Gpp+Crr9KOh1VV8Lvf1V2/zDK5J9i1Bg2Cjz9Obfo+/tgEW4VVvjPZDW29ue++aa/SX/6y4e2aTjwx/Q396ivYe++5z1dVNeljY4y8++67rLfeenMdnzp1KrfffjvXXXcdAIcffjjnnnsunTp1+uGaCRMm0KNHjx+ed+/enRdeeKFJnytJUnOYORNefz3NOD//PDz3XEpox41rfPFhdXXdBiw//nGhIpUKq3yT7AUZP77h45MmLfZbjxkzhm7durHkkkvOdXyllVZigw024G9/+xtr1/89mSRJRSLGlDg//3xqbVdRkWqna2eIu3dPx084Adq3TyUaLj5UuSrfJHtBM8+N/VSoqEj3Xbo0eeZ6Xo2Vitxxxx1cd911/OxnP2P//ffn0EMPpaL282qsssoqfPLJJz88Hz9+PKusssoixSFJUlN88w1ce23dTPXEien4VVfBscfCjjumRHvzzVOSXZ+LD1XOrMluyLBh6adAfXn6qfDmm282mGT379+f2267jaeeeoplllmG3XffnR133JGPP/74h2s23XRTPvjgA8aMGcPMmTMZMWIEAwcOXOyYJEmlr7ISevWCVq3S/bzLjGKE99+Hm29OlZM11YuEAGedBW+9lRLqK6+EV16BI49M51dYAfbaa/4EG9IM9/DhaY4qhEhFRXpubbTKQfnOZC9IMy5JfvXVVznmmGMaPd+5c2dOPPFETjzxRF588UVa1xatAUsssQRXXHEFO++8M9XV1QwePHi+2m5JkubV0BbjQ4akx4MGpQ1dHn00zVoDdOoEyy2XHi+7bKqWrH2eq9qNWaqqnqBfQ+uhpBJlkt2YZtiuaeLEibz22mtss802Tbp+s802m+/YgAEDGDBgQF7jkiSVtoa6fEyblo4PGpRa5O21V9024muvXbcwERY9wZbKmUl2gVx88cVUVlZy1VVXzbfoUZKkfJszJ5WGQMPLjKCu+0dtaYik/LEmu0BOO+00XnvtNWehJUnN5ptvYMQIOPhg6NatbpFi164NX2+XD6n5mGRLktTCvfEGbLttSqYPOADuvx922QW+/z6dv/TSZlvPL6kRlotIktSCTJ8Ojz+etiXv1y/tjda5M0yeDGeeCbvumtrp1a+pdotxqfDKKsmOMRIWdW/WFibGmHUIkqQ8iTH1qv73v+GRR9IM9ZJLwsorp/Pdu6ddFxekGdbzS1qAskmy27dvz6RJk+jcuXPJJ9oxRiZNmkT79u2zDkWStAiqq+HFF2H06FRfHQJcc02quR48GHbbLc1i+2NeKl5lk2R3796d8ePH8+WXXzbr50yfPr0oktv27dvTvaGdASRJmamsbLxk49tv4cEH02z1Aw/AV1+l1nr77w9t2qQZ7OWWSwm3pOJXNkl2mzZt6N27d7N/TlVVFRtvvHGzf44kqWVpaEOYI4+EWbPgsMPS4sTzzkv11QMGpNrq/v1Tgg2w/PKZhS5pEZRNki1JUpYa2hBm+nQ444yUZA8enDqCbLbZ3IsWJbVMJtmSJBVA7cYv8/rqq3RfUZFukkqDfbIlSWoG1dWpxvqmm9LzHj0avs4NYaTSZJItSVIeffIJ/Pa3sOqqqfzjggtSC77f/94NYaRyYpItSVKeXHppKvk491xYay247ba0G2MIqYvI8OHpfAjpfvhwe1dLpcqabEmSFtH778N116WtzDfaCLbeOi1wHDwYGmpo5YYwUvkwyZYkKQfffw//+hdcfPFGvPFG6gTSu3dKsjfdNN0kySRbkqQmqq6GddZJPa5XXrkdF1wAhx4KK62UdWSSio1JtiRJjfjf/2DECKiqSpvJtG4N55wDvXpBjC+w/fb9Mo5QUrEyyZYkqZ4Y4bnn4G9/SwsXp02DH/0o9bPu2hUOPzxdV1WVaZiSipzdRSRJZaeyMs1Gt2qV7isr686NHAlbbQX//GdapPjCC6lDSNeuWUUrqSVyJluSVFYqK2HIkLotzseOTXXV992Xzu28M1x/PeyzD3TsmG2sklouk2xJUlkZOrQuwa5VXZ2SbID27etKQiRpUVkuIkkqK+PGNXx88uTCxiGptJlkS5JK3vTp8Oc/w4QJ0LNnw9c0dlySFoVJtiSpZM2cCVdfDauvDiedBLffDsOGQYcOc1/XoUM6Lkn5Yk22JKkk3XgjnHtuWtj44x/DzTfD9tvXnR86NJWO9OyZEmy3O5eUTybZkqSSESOEkB4/9lhqu3fNNaljSO1xSAm1SbWk5mS5iCSpxZszB+64I20a89pr6djVV8OLL8Iuu8ydYEtSIZhkS5JarBjT5jF9+qS+1nPmwJQp6dxSS5lcS8qO5SKSpBYpRthxx1QWsvrqcMstcMAB0Lp11pFJkjPZkqQW5oUX6mqvd98drrsO3n0XDjrIBFtS8TDJliS1CM8+CzvsAFtsUbc74y9+AYMHwxL+XlZSkTHJliQVtZdfhp/8BLbaCt5+Gy69dO5WfJJUjPy/vySpaM2eDXvtlRYz/uEPcPzxaUGjJBU7Z7IlSUXl3XfhuONgxoxUBnLXXTBmDJxxhgm2pJbDJFuSlInKSujVC1q1SveXXAIHHwzrr586hbz+erquTx9YeukMA5WkRWC5iCSp4CorYcgQmDYtPR87Fk49Fdq0SfdnnAFdumQboyQtDpNsSVLBDR1al2DX160b/PGPhY9HkvLNchFJUsGNG9fw8QkTChuHJDUXk2xJUsFMmwann542k2lIz56FjUeSmotJtiSpIJ58EjbcEC6+OPW5XnLJuc936ADDhmUTmyTlm0m2JKkgrroKqqvh0UfT7dproaIibY9eUQHDh8OgQVlHKUn54cJHSVKzefhh6NED1l47Jdnt2tX1uh40yKRaUulyJluSlHfffgtHHgn9+9eVgCy/vJvJSCofJtmSpLy6915Ybz244QY466xUFiJJ5cZyEUlS3vzjH6kE5Ec/gnvugb59s45IkrLhTLYkabF99VW633PPtD36yy+bYEsqb5kn2SGEXUII74UQRocQzmrgfM8QwuMhhNdCCG+GEAZkEackaX6ffQZ77w2bbw5Tp6a2fCefDG3bZh2ZJGUr0yQ7hNAauBL4CbAucEAIYd15LvsVcHuMcWNgf+CqwkYpSZpXjHDLLbDuuvDvf8PRR6fOIZKkJOua7M2A0THGjwBCCCOA3YFR9a6JwNI1j5cBPi1ohJKkuUyeDAceCPfdBz/+MVx/Pay1VtZRSVJxCbGxvW0L8eEh7A3sEmM8sub5wcDmMcYT6l2zEvAQsBywFLBjjPGVBt5rCDAEoFu3bpuMGDGiAF/B/KZMmULHjh0z+eyWyPHKjeOVG8crN00drzlz4MwzN2CLLSaxxx4TaN26AMEVIb+/cuN45cbxyk2W47Xddtu9EmOcbxVK1jPZTXEAcGOM8U8hhC2BW0II68cY59S/KMY4HBgO0Ldv39ivX7/CRwpUVVWR1We3RI5Xbhyv3DheuVnQeI0ZA6efDldcASuuCC++CCEsD6xR0BiLid9fuXG8cuN45aYYxyvrhY8TgB71nnevOVbfEcDtADHG54D2QJeCRCdJZW7OHPjLX2D99eGhh+Ctt9LxELKNS5KKXdZJ9kvAGiGE3iGEtqSFjSPnuWYcsANACGEdUpL9ZUGjlKQy9N57sM02cOKJsO228M47sNNOWUclSS1DpuUiMcbZIYQTgAeB1sD1McZ3QgjnAS/HGEcCpwLXhhBOJi2CPCxmWUguSWXid7+DUaPg5pvhoIOcvZakXGRekx1jvA+4b55jv6n3eBSwVaHjkqRyUVkJQ4fCuHHbsuKKcMopcNppcOmlcNFFqQZbkpSbzJNsSVJ2KithyBCYNg0gMHEinHUWrLRS2h5dkrRosq7JliRlaOjQ2gS7TnV1Oi5JWnQm2ZJUxsaNy+24JKlpTLIlqYx1797w8Z49CxuHJJUak2xJKjMzZ8JvfwvffQcXXAAdOsx9vkMHGDYsm9gkqVS48FGSyshnn8Fee8Gzz8Lqq9ctbkzdRSI9ewaGDXPRoyQtLmeyJalMvPwy9O0Lr70GI0bUJdKDBsHHH8Njjz3Bxx+bYEtSPphkS1IZ+Pe/YeutYYkl0iz2fvtlHZEklTaTbEkqAxtuCAMHwksvwUYbZR2NJJU+k2xJKlFffw3nnw9z5kCPHnD77dC1a9ZRSVJ5MMmWpBL0zjuw2WYpyX711ayjkaTyY5ItSSXm7rthiy1g6lR44om02FGSVFgm2ZJUQi69FPbcE9ZZJ3UT2XLLrCOSpPJkki1JJWTzzeHII+HJJ2GVVbKORpLKl0m2JLVwH34IV16ZHv/4x3DttdC+fbYxSVK5c8dHSWrBHn449bxu1Srdd+mSdUSSJHAmW5JapBjhkktgl12ge3d48UUTbEkqJibZktQCDRkCp56aFjk++yysumrWEUmS6rNcRJJaoC23hJ49YejQVCoiSSouJtmS1EI88wx8/jn87GcweHDW0UiSFsT5D0lqAa69FrbbDn77W6iuzjoaSdLCmGRLUhGbOROOOy7VYG+3HVRVQevWWUclSVoYy0UkqUjNmAH9+6eNZU4/HS64wARbkloKZ7IlqUhUVkKvXmkhY69ecMcdsMUW6fgf/2iCLUktiUm2JBWByspUEjJ2bOqBPXZser7BBnDggVlHJ0nKlUm2JBWBoUNh2rS5j02blo5Lkloek2xJKgLjxuV2XJJU3EyyJSljM2dC+/YNn+vZs7CxSJLywyRbkjIWI6yxBrRpM/fxDh1g2LBsYpIkLR6TbEnKyNSpMGkStGsHr70GN9wAFRUQQrofPhwGDco6SknSorBPtiRlYPJk2HVXmDULnn02tecbNMikWpJKhUm2JBXYpEmwyy7w+utw6632v5akUmSSLUkF9PnnsOOO8MEHcPfdaTZbklR6TLIlqYAGD4aPPoL//Ad22CHraCRJzcUkW5IK6KqrYMIE+PGPs45EktSc7C4iSc3s/ffh9NNhzpzUNcQEW5JKn0m2JDWjt9+GbbaBm26CTz7JOhpJUqGYZEtSM3n1Vdh229Q95Mkn0yy2JKk8mGRLUjN47jnYfnvo1Ckl2GuvnXVEkqRCMsmWpGYwfXqauX7qKVhttayjkSQVmkm2JOVRbd31dtulcpEePbKNR5KUDZNsScqTO++E1VdP9+BOjpJUzkyyJSkP/vEP2Hdf2GSTVIstSSpvJtmStJiuuw4OOgj+7//goYdg2WWzjkiSlDWTbElaDG+8AUceCf37p63SO3bMOiJJUjFwW3VJWgwbbgj//Cf89KfQrl3W0UiSioUz2ZKUoxhh2DB48cX0fO+9TbAlSXNzJluSchAjnH46/OlP8NVXsNlmWUckSSpGJtmS1ERz5sAJJ8DVV6f7P/0p64gkScXKchFJaoLqajjiiJRgn3EG/OUv0MqfoJKkRvhPhCQ1wZw58O23cO65cOGFEELWEUmSipnlIpK0ADNmwP/+B127wh13uIujJKlpnMmWpEZMmwYDB8KOO8LMmSbYkqSmM8mWpHoqK6FXr1RvvfzyaQfHk06Ctm2zjkyS1JJYLiJJNSorYciQNIMNqVSkbVsTbElS7pzJlqQaQ4fWJdi1Zs5MxyVJyoVJtiTVGDcut+OSJDXGJFuSgNmzYdllGz7Xs2dBQ5EklQCTbEllL8ZUi/3NN9Cu3dznOnSAYcOyiUuS1HKZZEsqazHC6afDDTfAOefAdddBRUXabKaiAoYPh0GDso5SktTS2F1EUlm78EL405/ghBNSkh2CSbUkafE5ky2pbE2cCL//fUqq//xnt0qXJOWPM9mSytZKK8ELL8Aaa6TNZyRJyhf/WZFUdh54AC6/PD1ed11o0ybbeCRJpcckW1JZefZZ+NnP4Prr046OkiQ1B5NsSWXjzTdh112he/c0mz1vuz5JkvIl8yQ7hLBLCOG9EMLoEMJZjVyzbwhhVAjhnRDCPwodo6SW78MPoX9/WGopePhh6NYt64gkSaUs04WPIYTWwJXATsB44KUQwsgY46h616wB/BLYKsb4TQhhhWyildSSPfkkVFfDY4+l/teSJDWnrGeyNwNGxxg/ijHOBEYAu89zzVHAlTHGbwBijF8UOEZJLViM6f7ww+H999NCR0mSmluItf8CZfHhIewN7BJjPLLm+cHA5jHGE+pdczfwPrAV0Bo4N8b4QAPvNQQYAtCtW7dNRowY0fxfQAOmTJlCx44dM/nslsjxyo3jlZuvvvqeP/xhcw48cBwbb/xt1uEUPb+/cuN45cbxyo3jlZssx2u77bZ7JcbYd97jLaFP9hLAGkA/oDvwZAjhRzHGb+tfFGMcDgwH6Nu3b+zXr19ho6xRVVVFVp/dEjleuXG8mm7GDNh666959dXl+eUvl8dhWzi/v3LjeOXG8cqN45WbYhyvrMtFJgA96j3vXnOsvvHAyBjjrBjjGNKs9hoFik9SC1RdDQcfDC+/vDzXXpta9kmSVEhZJ9kvAWuEEHqHENoC+wMj57nmbtIsNiGELsCawEcFjFFSCxIjHHcc/POfcOyxoxk8OOuIJEnlKNMkO8Y4GzgBeBB4F7g9xvhOCOG8EMLAmsseBCaFEEYBjwOnxxgnZROxpGJXXQ3TpsEvfwn77js+63AkSWUq85rsGON9wH3zHPtNvccROKXmJkmNmj4d2reHm26CEOCJJ7KOSJJUrrIuF5GkvLj+ethgA/j0U2jVKiXZkiRlxSRbUot3551w1FHQuzd06ZJ1NJIkmWRLauEefRQOOAA22ywl223bZh2RJEkm2ZJasFdegT32gDXXhP/8B5ZaKuuIJElKTLIltVg9e8Iuu8CDD8Lyy2cdjSRJdTLvLiJJuZo4ETp3hq5dUz9sSZKKjTPZklqUzz+HbbeFQw/NOhJJkhrnTLakFmPy5FQeMmEC3Hhj1tFIktQ4k2xJLcK0afDTn8I778C998KPf5x1RJIkNc4kW1KLcNRR8PTTcOutsPPOWUcjSdKCWZMtqShVVkKvXmn3xl69YL310q6O++2XdWSSJC2cSbakolNZCUOGwNixEGO6HzYM2rTJOjJJkprGJFtS0Rk6NNVg1zdtWjouSVJLYJItqeiMG5fbcUmSio1JtqSi07Vrw8d79ixsHJIkLSqTbElFZdIk+N//IIS5j3fokOqyJUlqCUyyJRWVzp1hxAj4y1+goiIl2xUVMHw4DBqUdXSSJDWNfbIlFYXJk+GNN2CbbWD33dOxE07INiZJkhaVM9mSMjdrFuy9N/zkJ/DFF1lHI0nS4nMmW1KmYkw9sR95BG68EVZYIeuIJElafM5kS8rU+een5Pqcc+DQQ7OORpKk/FikmewQQitgG6A1UBVjrM5rVJLKwlNP1SXX55yTdTSSJOVPk5PsEEIHYBdgD2AAsHzNqW9DCPcBdwMPxBin5DlGSSVq663hhhvgwAPnb9knSVJLtsAkO4TQDfgpKbHeHmgPjAZuAO4BqoE9gYHAgcCMEMLjpIR7ZIzxs+YKXFLLNWoUtG0Lq68Ohx2WdTSSJOXfwmayP625fxk4H7gnxjhqnmueA84IIaxNSsYHAlcDV4UQlowxzspjvJJauIkTUxeRZZaB11+HVq4MkSSVoIUl2ceRZqQnLuyNYoz/BS4ELgwhrEiaAbdWW9IPpkyB3XZLuzredZcJtiSpdC0wyY4x/nVR3rSmTOTaRYpIUkmaPRv22y/NXt97L/Tpk3VEkiQ1n5y7i4QQOgMbALOB92KMbh0haaEuvRTuuw+uvhoGDMg6GkmSmldOSXYIYXfg70CHesc+BV6tf4sxTshnkJJavuOPh5VWgoMOyjoSSZKaX64z2X8ApgNDgf8B6wB9gK1INdgAkdQ/W5J4/HHYZBNYemkTbElS+cg1ye4B/DrG+Jd5T4QQKoBNgI3yEJekEvDMM6mTyCGHwPDhWUcjSVLh5Jpkvws0uGVEjHEsMBa4c3GDktTyvf8+DBwIFRVwwQVZRyNJUmHl2kDrz8BBIQTLQSQ16ssv0wx269Zw//3QuXPWEUmSVFg5JdkxxluAp4E7a7qMSNJ8jjkGPv0URo6EVVfNOhpJkgov1+4iqwA9SYscJ4QQqoDnSV1FXrGriCSAyy6DIUNgiy2yjkSSpGzkWpN9A7Aj8DrwDbAx0J/UUYQQwpekFn52wZXK0MiRaUfHHj3STZKkcpVrTfZWwLUxxj4xxh1ijN1IM9t7Ar8DXsbuIlJZuvxy2H13uPHGrCORJCl7uc5kfwO8Uv9AjHE8MB4Yma+gJLUs99wDJ56YkuxDD806GkmSspfrTPadwP81RyCSWqYXX4QDDoC+feEf/0gdRSRJKne5JtmXAxuGEPZrjmAktSwzZ8I++8CKK8K990KHDllHJElScci1XOQ9YBrwj5pE+3bg+Rjjx/kOTFLxa9s2zV537gzdumUdjSRJxSPXJPsi0sLGjYE9am4xhPAtqY1fbSu/2/MWoaSiM2MGPPooDBgAW22VdTSSJBWfnJLsGOOZtY9remZvDPSpud8Y2IHUzs8kWypRc+bA4MFw663w1luw3npZRyRJUvHJdSb7BzUbz0wA/l17LISwHCnZllSifv3rVCLy+9+bYEuS1JhFTrIbEmP8Bngsn+8pqXhce21Kro86Cs46K+toJEkqXgvsLhJCOK6mLCQnIYSVQghHhxBy7V4iqYhUVkKvXtCqFayyChx9NOyyC1x1FYSQdXSSJBWvhSXBfwbGhRBeDiH8KoSwQWMXhhDWDyEMDSG8QNqc5grAjrlSC1VZCUOGwNixECN8+im0aQN77w1L5PV3YJIklZ6FJdndgMHAOOAs4LUQwpgQwmUhhO1DCNuGEC4JIXwIvAGcDUwEjgRWijHOas7gJTWfoUNh2rS5j82cCeefn008kiS1JAucj4oxfg3cBNwUQmgP7ERq27c/8AtSJ5FJpMWPpwAPxRi/b86AJRXGuHG5HZckSXWa/EvfGON04F7g3hBCALYkzYQ/G2Oc00zxScpIjx4NJ9Q9exY+FkmSWppFqqyMMUbg2TzHIqlIxAirrTZ/kt2hAwwblk1MkiS1JHb/kDSff/0LHn8cBg6EiorUSaSiAoYPh0GDso5OkqTiZ48ASfPZc0+46SY46KDUvk+SJOXGfz4l/eCll2DCBGjdGg45xARbkqRF5T+hkgAYPRp+8pOUXEuSpMVjki2JSZNgwIBUe/3Xv2YdjSRJLZ812VKZmz4d9tgjdRJ57DFYffWsI5IkqeUzyZbK3LnnwtNPw223wY9/nHU0kiSVBpNsqcyddRZsvDHsu2/WkUiSVDqsyZbK1COPwPffw7LLwn77ZR2NJEmlxSRbKkMPPQS77ALnnJN1JJIklSaTbKnMvPUW7L03rLsu/OpXWUcjSVJpMsmWysinn8Kuu0KnTvCf/8DSS2cdkSRJpcmFj1IZOeww+PpreOop6NEj62gkSSpdJtlSGbn8cvjkk9RNRJIkNR/LRaQSFyM8+GC6X2st2HHHrCOSJKn0ZZ5khxB2CSG8F0IYHUI4awHX7RVCiCGEvoWMT2rpLrssdRL55z+zjkSSpPKRaZIdQmgNXAn8BFgXOCCEsG4D13UCTgReKGyEUst2111w6qmw116po4gkSSqMrGeyNwNGxxg/ijHOBEYAuzdw3fnAH4DphQxOasleeAEGDYLNN4dbboFWWf9tlySpjIQYY3YfHsLewC4xxiNrnh8MbB5jPKHeNX2AoTHGvUIIVcBpMcaXG3ivIcAQgG7dum0yYsSIQnwJ85kyZQodO3bM5LNbIscrN00drxkzWnHQQZvTps0crrzyVZZbblYBois+fn/lxvHKjeOVG8crN45XbrIcr+222+6VGON85cxF3V0khNAKuAQ4bGHXxhiHA8MB+vbtG/v169essTWmqqqKrD67JXK8cpPLeP3971BRAWuvvVXzBlXE/P7KjeOVG8crN45Xbhyv3BTjeGX9C+QJQP1uvd1rjtXqBKwPVIUQPga2AEa6+FFq2MyZ8MQT6fHOO8Paa2cbjyRJ5SrrJPslYI0QQu8QQltgf2Bk7ckY4+QYY5cYY68YYy/geWBgQ+UiUrmLEY48ErbfHt5/P+toJEkqb5km2THG2cAJwIPAu8DtMcZ3QgjnhRAGZhmb1NKcd15a4HjuubDmmllHI0lSecu8JjvGeB9w3zzHftPItf0KEZPU0tx8c0quDzsMfvWrrKORJElZl4tIWkzvvVdXJvLXv0IIWUckSZJMsqUWbs014eqr4V//grZts45GkiSBSbbUYn3+ObzzTpq5PuIIWHbZrCOSJEm1Mq/JlpS7adNg4ED45BP48ENYcsmsI5IkSfWZZEstTHU1HHQQvPQS3HWXCbYkScXIJFtqYc44IyXXl10Gu++edTSSJKkhJtlSC1BZCUOHwtix2wLQvz+ceGLGQUmSpEa58FEqcpWVMGQIjB0LkPrzPf10Oi5JkoqTSbZU5IYOTQsd65s2LR2XJEnFySRbKnLjxuV2XJIkZc8kWypin34KrRr5W9qzZ2FjkSRJTWeSLRWpyZPhJz+BJZaA9u3nPtehAwwblk1ckiRp4UyypSJ14onw7rtw773wt79BRQWEEKmogOHDYdCgrCOUJCljlZXQqxfbbr899OpVVF0BbOEnFak//AH22Qd22ik9HzQIqqqeoF+/fpnGJUlSUahtvzVtWuq9NXZseg5FMRPlTLZURGKEW26BWbOgWzfYddesI5IkqQlqZpRp1ap5ZpRjTHWUY8bAK6/AI4/ASScVdfstZ7KlInL++XDOOTB7Nhx+eNbRSJLUBPVmlIEFzyjPmgXffJNuX38N668PnTrB66+n7Yy//rru3Ndfw223pXrJiy6CM89sWjxF0n7LJFsqEn/9a0qwDz0UDjss62gkSVqAWbNSErzUUo1v6DBkCKy9NmyyCfznP3DAAfDdd3Nf99RTsPXW8PbbcN55sOyysPzydbfZs9N1228Pf/pTOrbccul+v/1g4sT5YyuS9lsm2VIRuOsuOO44GDAArr0WQsg6IklSi1NZmRLeceNSojlsWNNrk2fOhHfegUmT4Kuv0v2kSWlh0JZbwujRKUmuPf6//6XX3XRT4zPH06bBt9+mx717wxFH1CXPtYnyeuul8/vtl96/deuG36tv33Sr76KL5p5Bh6Jqv2WSLWVsyhQ4+mjYdFO4/XZo0ybriCRJLU5DJRtHHAEff5wS7+nTUw1zbZJcezvuODj77PS4T5/533eppVKS3aEDdOkCa60FnTvX3TbbLCX0Y8fO/9qKCthhh/R43XXh0ksbj39R/vGr/Q/E0KHEceMIuf7HopmZZEsZ69gRHnwQevRIP8skSS3c4swo1zdrFnz/PSy9dHp+zz0wfnyaaf7yy3TbZBM444yGSzZmzIALL0zn2rZNr1922ZQc9+qVXrvuuunaLl3gzjvTuS5d0v3yy9clvyuvDPff33Ccw4ZlN6M8aBAMGsQTVVVF133LJFvKyNix8NBDcNRRsPHGWUcjScqLBS0C3GOPuuS4NlFu1y6VSgD84hepc8aXX7LVxInpV5077ggPP5zOn3IKfPRRerzcctC1a139cWMlG1OnpvtWrRquX67Vpg3sueeifc31ZpQX+z8WJcQkW8rAV1/BzjvD55/D7rvDCitkHZEkKWczZqTFfyutlJ4/8giccELjbeVuuAEefXTuc+usU5dkT5kCSy4Jffrw+cyZdN9ww3S+1sMPp195du6ctgOur7GSjUItAqyZUVYdk2ypwKZOhd12q5vJNsGWpGaSa9lGbS/mL75IsyBffJFuRx+dZoKvvhr+8Y+685MnQ/v2KYkOIW10ULvQb17jxsFf/gIHHphmoLt0Sfddu9Zdc/31PzwcXVVF93nLH1ZdtfHYsyzZUINMsqUCmjUr7eL40kup9O3//i/riCSpRDVUtnHkkfD007DaanMn0rfckpLe886Dc8+d/7323TfNHs+alWaQN944zZDU3ubMSV0xLr0UHn8cPvlk/vfo2RMGDmy+r9eSjaJjki0V0GOPwQMPwPDhqUxEkrQIamecJ06Ezz6DH/0oJckvv5xmiydOhCeeSElxfdOnwzXXpMdt26atdbt1S2UaXbpA//5pkWH9BLpbt1T/DKlm+he/aDyu5ZeHCy7IfBGgioNJtlRAO+8Mb71V1xZUkkpeTcnGtk2ZXZ09Gz79NCXOn31Wl0QPHJhmj194IdUvf/ZZqoeudc896ZpvvoEnn0w10vMm2LVCSNctvfT8mxJsuWW6LQ5nlFXDJFsqgCuuSF2Stt/eBFtSGalXshEglWwMHpx2/1t55bpEevDglIR+8EFdS7n6VlklJdldu8I226QkesUV624bbpiu22mn1BcaUou6xhYCLrNM83y9tZxRFibZUrOrrISf/zytddl++6yjkaQ8+v77NPPcqlXa0a+6OvVsnjAhHX/uubptsWvNnAm33poWDNYmyzGmcz17pnq62uMrrZRKNmp7Na+6Ktx8c9NicyGgMmaSLTWjBx+Eww6Dfv3guuuyjkZSWcul08bs2WlR4KefpoS5Q4dUrwxp9fa776bjtZ00Djggdd1o3Tol0EstlWaq502wa4VQ15GjvqWWSpsH5INlG8qYSbbUTF56CfbaK5WH3H13mrSRpEw0tuV2VVVKPtu3h9NPT+d22CEdnzOn7vX/9391SfYSS8Aaa6TZg5VXTqUc9evgPv207vGCSjbmTbCbg2UbypBJttRM/v73VD54//3NX/4nST/46KM00/zJJ2kL7k8+gTvuaHjL7b/9LT3u06cuyd5tN9hqq5Q8r7xyuvXoUfe6W29teiyWbKiMmWRLzeTSS+Hss1P3J0kCct8cpSHvvAPPP5+S59rbxInwxhupNvrCC+Haa9O1rVunJHneBLtWCKmuul27umMnn7xoX1tD6pVsxHHjCJZsqIyYZEt5NHly+g3sH/+Y1ueYYEv6QUMlG0OGpMc/+1la3LfEEilZvvfeugS6djZ61Ki0EPDOO+E3v0kJ8oorplnmtdZK79uxI5x0Ehx+eDq+4orpPRdUtlE/wW4ONSUbT1RV0W/eHQylEtYq6wCkUjF9OuyxR2rX+tFHWUcjqWjEmHYV/OUv559RnjYNDjkklVC8+mo69uqr8Otfp2T6s89S145Bg+pqmI8+GsaMST90Pv009Y6+446UYENqgbflltC9e0qwIc0ed+gw92dbtiE1K2eypTyoroaDD05rhf7+d9hxx6wjklQwc+akThzt26edAT/+OJVsfPxxmj0eOzaVZDS20G/OHPjd7+p+9bX//um25JINX7/CCrnHaKcNqeCcyZYWU4xpl9077oBLLvHfLKlFqKxMJRStWqX7ysrGr50zJ7Wr++yz9Pzrr+Goo9jg9NNhzTXTjPDKK9f1b545E/71L/jqq9R147jj0lbfK63U8PtXVKTkt6IiPV9yycYT7MUxaFBK/OfMSff+sJKalTPZ0mKaNi216zv99PyuF5LUTBqqjT7qKPjyy1TPXF2dztfORI8bl7boPuUU+NOf0oz1yJEssfzysNFGqU6sVy/Ydtv0fmuumd5rXssvb6cNqYyYZEuLIca0d0JVlX2wpaL27bdpZXLtrPG8tdHff5+On3RS6sjxwgvQqRP07Qt7752S6M02S9d26ACff86ruS7ks2RDKism2dIiuvvu1CXrttvq1htJysicOamMo0uX9PzKK+Hpp+HDD9Pt66/TYsBnn00JbkO+/77u8dtvN0+cbo4ilQ1rsqUmql/CueKKaWfhr74qzKZlUknKpS4aUslGrXvvTbPOP/1p6qax1FKw8cZ15x97LM1GL7NM+sv6xz+mjh2QZpAb0thxSVoEzmRLTTBvCefnn6fk+vDD07/tknK0oJ7RgwbByy/DI4/UzUR/+GFaeDhlSuon/cADcOONsNpqqUf0gAGw+uqphiuEtBK5sf8BuwuhpAIwyZaaoKESzhhTl65jjskmJqlFO/PMhntGn3lmSrIffTT1lV5hhZRIb7NN2uFp5syUZP/pT3DFFY0n0gv6FZO10ZIKwCRbaoLGSjgbOy6Vvdmz065M778P771Xd3/JJdCnT2qJ15BPP033xx4Lxx/f+IKHxV1pbG20pGZmki01QffuaVfjeVnCqbIWY6qdqk2g33svtbPbemt45hmo33mjS5fU2q52cWH37mm78HnV/qVaeunmjl6SmpVJtrQQEyfW/Ya6/rorSzhVMiorYehQtm2sdGLqVPjgg5RMV1TA5punGed11oH//a/uunbtUl301lvDhhummum11krJ9fLLz/2ZF15oXbSkkmaSLS3AZ5/BdtulHOPss1POYAmnSkq9BYgB6hYgxgi33ALvvjv3r3GOPjol2d26wSGHwBprpER6rbWgR4/UYxpg2WXh0EMb/1zroiWVOJNsqRGffw7bb59+o/3AA2ly7txzs45KWky13TcgLRxsbAHir36VWuL165dmomtnpNdYI13TujVcfvnixWJdtKQSZpItNWD2bNh55zSpd999KcGWWpxPPoE33oB33qm7tW+f6qUB/vnP+RPsWuPGpW3FJUmLxCRbasASS6TykK5dYdtts45GWoA5c9L/Bt95B0aNgjFj4Oqr07kzzoARI9LjVVaB9dZLnT1qPfJImpkeO3b+93VVryQtFnd8lOqZNAkefjg93nffVI8tFcyCdkCMMSXD998P06enY5ddlrpwrLpq2vnwzDNh5EiYPDmdP+OMNGv9zTep7unBB+GCC+res02bVAfdocPccbgAUZIWmzPZUo2vv4addoLRo9NvyedthiA1q4Z2QDzySBg+PCXVo0al3Q4BXn011Uuvuy4ccUSaoV5vvfR8ueXq3rP+NuONqbcAMY4bR3ABoiTlhUm2BHz7LfTvn37jfs89JtgqkJkz4a234PXX4eST56+Pnj4dnn46LT48/PC6RHqttdL5/v3TbXHVLEB8oqqKfvV7W0uSFplJtsre5MkpT3nzTbjrLthll6wjUkn66qu0CPH111Nd9HbbpV+b9O274NfFmLYYlyS1KNZkq+zdeGPKe/71L9h116yjUYs3Z05dTfSsWalWukePtIp2xx3htNNST0hILfFuvz1t9NLYQkMXIEpSi+RMtsreL36R+mH/6EdZR6IW6fXX4ZVX4LXX0uM33kjJ9F13pYWFM2emco+NNkq3DTdMW4xDamOzzz7p8e9/7w6IklRCTLJVlqZMSevFzjsvlbeaYOsHNVuMz7cL4Zdf1pV7fPcd/Pa36fpjj4Xnn4dOnVICfeihc/d9fPDBpn2uOyBKUkkxyVbZmTo1lYU88wzst1/dGjKpwQ4fhx8OJ5yQVsfWWnPNtP1nCHDVVamNXu/eqfXe4nAHREkqGSbZKivTpqUS2aefhr//HX72s6wjUua++Qaeew5efBH+8Ie6HtS1Zs1Kt4svnr/cA5rWJk+SVHZMslU2vv8eBg6Eqiq4+WY44ICsI1LBTZ2aeky/+GLabahHj7S1+NFHp1noOXMaft20aXDqqYWNVZLUoplkq2zMnp1uN94IBx2UdTQqmLFj4Xe/S4n122/XJdI9e6Yke+BAWHvt1FZv/fXdYlySlBcm2Sp506en5LpTJ3jsscUvm1URihE++igl0i+9lO4POCBt3tK2Ldx5J2y2GeyxR7rfdFNYYYX02hVXTDdICw3t8CFJygOTbJW0GTNg771TM4jHHoPWrbOOSE3WWJcPgC++gK+/TjPQs2enGenPPkvn2reHTTZJ/6sCWGmltBFMCAv/TDt8SJLyxCRbJWvmzFR2+5//wF//aoLdojTW5eMvf4HPP0/P+/WDxx9PvaaPOSYl05ttlmav27RJr6uqSvdNSbBr2eFDkpQHJtkqSbNmwf77w8iRqcPakCFZR6QmGz8eTjpp7pINSH+or7wCe+0FP/85/PjHdefOOaegIUqStDAm2SpJJ56YNty7/PK0V4iK3GOPpRWpTz0FH3/c+HVz5sBttxUqKkmSFplLwFSSTjwxlYiccELWkWgus2enhYmXXAJ77pnqngH++9+0M+Imm8Cll9YtRJyXXT4kSS1E5jPZIYRdgD8DrYG/xRgvnOf8KcCRwGzgS2BwjLGBHlsqd7Nnp0nOAw9Muzi6k2MReeedVALy3HOpVzXAqqum0pCePeGoo9KvHGprp7t2tcuHJKlFy3QmO4TQGrgS+AmwLnBACGHdeS57DegbY9wAuAP4Y2GjVEtQXQ2HHZb6Xz/2WNbRlLGvv06F8KefDltuCddck44vvXTqCHLYYTBiREquP/ywrq66TZu5FycOGgTDh0NFRTpeUZGeuyBRktRCZD2TvRkwOsb4EUAIYQSwOzCq9oIY4+P1rn8ecBsRzaW6GgYPTg0pfv972GGHrCMqIQtqowdpprlDh7QosW9fePPNdLxNm9SLepll0vMePeCNN3L7bLt8SJJasBBjzO7DQ9gb2CXGeGTN84OBzWOMDVbShhCuAD6LMf6ugXNDgCEA3bp122TEiBHNF/gCTJkyhY4dO2by2S3R4o7XnDlw0UVr8cADK3H44WM45JDSriQq5PfXCo88wloXX0zrGTN+OFbdti2f77ADrWbPZtk332Ra9+68efHFAKxx2WXM6NKFyT/6Ed+tvTZz2rUrSJwL4t/H3DheuXG8cuN45cbxyk2W47Xddtu9EmPsO9+JGGNmN2BvUh127fODgSsaufYg0kx2u4W97yabbBKz8vjjj2f22S3RoozX3/8eY0VFjCHEuOKK6f6cc/IdWXEq6PdXz54xpr0U57+tsEKMe+0V41//Wrh4FoF/H3PjeOXG8cqN45Ubxys3WY4X8HJsIB/NulxkAtCj3vPuNcfmEkLYERgKbBtjnDHveZWPefco+eyztMHfGmtkG1fJ+PJLeOQRePjhus4f8wohDXwuG7xIklRmsm7h9xKwRgihdwihLbA/MLL+BSGEjYG/AgNjjF9kEKOKyNCh8+9RMn16Oq5FMH162nse4KabYIUVUnuWu+9OtdYN6dnTBFuSpIXINMmOMc4GTgAeBN4Fbo8xvhNCOC+EMLDmsouAjsA/QwivhxBGNvJ2KgONTa42dlzziDEtQLz4Yth5Z1huuZRQQ+r08bvfwQsvpBnt4cPnT7RtoydJUpNkXS5CjPE+4L55jv2m3uMdCx6UitLkydC2bd3Ea33uUbIAs2albh9ffgk/+hF8/nk6vu66cPTRsPba6fkaa8z9K4Hazh4L6i4iSZIalHmSLTXF1KmwzTYpX2zbFmbOrDvn5Oo8pk6FJ5+Ehx5KtdUbbpiK2bt0gX32Sbsq7rgjdO++8PeyjZ4kSYsk65psqUmWWgp23x0eeACuv74M9yiprIRevdh2++2hV6/0vFb9NpxHHgnLLw8DBsDVV8PKK8O226ZzIcDll6cNYZqSYEuSpEXmTLaK2vPPp+4hG20E551Xd7zkk+r66rVUCQBjx6ZtyB9/HP73P3jlFXjvPVhiiVQC8otfQP/+sPXWsOSSWUcvSVJZMslW0fr3v2HffdNGgk88UcYNLRpqqfL993DddWmmeqedUrK9/PJwyinZxChJkuZikq2idP31afJ2443hjjvKNMH+8sv0P42xjexiGQKMH1+mgyNJUnEzyVZRiTEtYvz1r1OHuTvugLLaVXbaNLjmmtRW75ln0r7xrVtDdfX819qvWpKkouXCRxWV6mp4+mk46CAYObIMEuwY4eWX4cEH0/M2beD881O/wl/9KtVb33ST/aolSWphnMlWUZg+PXWe69wZ7roL2rWDVqX6X8CZM6GqCu65J90mTIB11oFRo1KS/eGHqb66Vp8+6X7oUOK4cQT7VUuSVPRMspW5b75J7flmzIBnny3RhhjffQedOqXHQ4bUzU7vskv64nfdte7a+gl2rZp+1U9UVdGvX7+ChCxJkhadSbYy9eWX7dhmm9SB7uabU/lxyZgwIdW83HMPPPYYvP02rLkmHHss7L037LBDif6PQpIkmWQrM6NGwQknbMz336dNZrbfPuuI8uSdd+Dww+Gll9LzNdaAk05KDb8BNt88s9AkSVJhlGrVq4pcjDB4MMyeHXjyyRaSYNfsukirVnW7LlZXw1NPwamnpql4SL2r27SBCy5I/5N47z344x9TNxBJklQWnMlWwcWYOs/deis8//xrbLTRFlmHtHD1dl0EUu/qQw+FY46BKVOgbVs4+eR0brnlUvs9SZJUtpzJVkENH55msOfMgd69YaWVpmcdUtOcffb8uy5WV6cv5Pbb4auv4MILs4lNkiQVHZNsFUSM8NvfwtFHw+efpy52RS/G1O7kuONg3LiGr/n+e9hnn7rOIZIkSVguogKYPRuOPz7NYh92WLpv0ybrqBbiiSfS4sUxY1IHkA4d5p/JBuusJUlSg5zJVrMbPDgl1mefDddfX6QJ9mefwWWXwaOPpucVFakryM03p6n34cPddVGSJDWZM9lqdocdBpttBieckHUk8/juO7j7bvj73+GRR1J99cknp/7VvXrVbXUOdbsrDh2aSkfcdVGSJC2ASbaaxSefpP1XDj00tecrmhZ9ta1NALbZBl5/PSXUZ5+dEua11278tTW7LkqSJC2MSbby7u23027hU6em3cK7dMk4oBjhxRfTjPVDD8Gbb0K7dmkmetllYcst6xJvSZKkPDDJVl499RQMHJjKlZ94IuMEe8IEuPbalFx/+GHacXHgQPjmG1hxRRgwIMPgJElSKXPho/Lmrrtgp51S/vrss7DBBhkE8cUXMH58evzJJ3Deeakc5IYb0gLG225LAUqSJDUjk2wtkoZ2GB8/Hvr0gaefTs05Cvbh11+fjg0YkLY0r+34sfnmKahHHkmrL5deuhmDkiRJqmO5iHLW0A7jQ4akLndPPNHMLfoa+vAjjkiPe/aEM86Agw5Kz0NISbckSVKBmWQrZ0OHzr8vy7Rp6XizN98488yGN4Xp1i1tHNPKX85IkqTsmZEoZ43tMN7Y8cUWIzz+eNq+fMKEhq/54gsTbEmSVDTMSpSzFVZo+Hiz7DD+wQew3nqp0fZjjzVeV+325pIkqYiYZCtnG2wwf1vpvO4w/tZbdbst9uyZVlHecENaxHjVVW5vLkmSip5Jtppk6tQ0qQxw773w17+m3DeEdD98+GLWY8+cCSNGpF0YN9gATjoplYm0awf335+6gyy5ZPqQ4cPz/OGSJEn55cJHLdT778Nee8H06TBqVMp7jzoq3fKishJOPTX1sV51VbjoIjj88MZ3YXR7c0mSVORMsrVAd92VJpHbtIFbb81Te74Y4dFHYZ110vPlloNNN4XjjoOdd3YBoyRJavHMZtSg2bPhl7+En/0M1lwTXn017ea4WL79Fv7855Rc77RT2vIc0iYy994LP/mJCbYkSSoJZjRqUIzwzDNw9NFpB8fFat4RI5xwAqyySqq1Xm45uPlmOOusfIUrSZJUVCwX0VxefDHtVL7CCqnBx5JLLuIbzZiRtn/s3z/VVk+dCgcckEpC+vTJZ8iSJElFx5lsAWmy+eqrYeut087ksJAEu7IyZeOtWqX7ysp0fNy4tPVjz56pvvq//03Hr78e/vY3E2xJklQWnMkW06bBMcfALbek8uhLL13ICyorYciQuu3Nx45NrUYuuQRefz0d2203OP74VNANjXcKkSRJKkEm2WVu7FgYODDt//Lb38KvftWEtYdDh9Yl2LW+/x7eeAPOPDMVcldUNFvMkiRJxc4ku8x17AitW8N//pOaezTJuHENH58zB37/+7zFJkmS1FJZk12GqqvTjo0zZ0LnzvDyy01MsL/8Es4+u/Hzi9WCRJIkqXSYZJeZSZNS3fUxx8C//pWONbk19ciRcOGFsNlm0L793Oc6dIBhw/IaqyRJUktlkl1GXn45Nfeoqkr7wBxwwEJeMG5cWrx4zTXp+cEHp33Vn38+dQqpqEgLGisqYPhwtzqXJEmqYZJdJm6/HbbaKj1++mk48sgFXDx6dLpgtdVSNj5hQjreti2svXZ6PGgQfPxxqsP++GMTbEmSpHpMssvEOuukuutXXoFNN13AhRdcAGutldr0HXssfPghnH9+weKUJEkqBSbZJWzMmFRCDfCjH8Hdd0OXLg1c+MYb8MUX6XHfvnDKKenFf/kL9OhRqHAlSZJKhkl2ibr/fthkk5Rkf/JJIxe9+GJqkr3RRnDZZenYTjvBRRfBiisWKFJJkqTSY5JdYubMSZvK7Lpr6qj3yisNTEY/9VTa8nzzzVOB9nnnwemnZxKvJElSKXIzmhausjJtwDhuXEqqV1opNf84+ODUFKRDhwZedPnlafvzP/wh1V136lTosCVJkkqaSXYLVlkJQ4bU7XA+dix89hkcdhhcf33qrkeMcN99aSfGa6+FdddNtdZLL91IBi5JkqTFZblICzZ0aF2CXWvGDHj8cQhxTtptpk8f2G03+PRTmDgxXbTiiibYkiRJzcgkuwUbNw4OoJIx9KKaVoyhFwdQySdj58AWW8Dee8PUqXDDDfD++7DDDlmHLEmSVBYsF2mBYoQbb4QDYiXDGcJSpOnsXozlWobQpTNpO8eTT4Z994XWrTONV5IkqdyYZLdAb78NRxwBnywxlKVmz10vshTT+D1D4eSPswlOkiRJlou0FDGmttaQNpapqoKVq8c1eG3Hrxs+LkmSpMIwyW4BJkyAn/40lVm/8ko6ts2m3xNCaPgFPXsWLjhJkiTNxyS7iMUIN90E668Pjz0GV/5+Mhs/dCHMmgVLLgm/+938XUI6dIBhw7IJWJIkSYBJdtGKEfbbL/W83nC92Xx81jUc+6fVaTX0bHjiiXTRL38Jw4dDRUVqil1RkZ4PGpRp7JIkSeXOhY9FJsZ0HwJsuy3s3/lh9nz6FMI5b6cDl14KG29c94JBg0yqJUmSiowz2UXk009h4EC4/fb0/Phj5/CzZ08jTJuWNpZ5/PG5E2xJkiQVJZPsIhAj3HILrLcevPzwN6x1w1nw7bfQqhXcfTeMGgU/+1nNPumSJEkqdibZGZs4EfbYAwYfMotfL3cF45dcnY0evggefjhd0Ls3tGuXaYySJEnKjTXZGXvmGYj3P8Bn3U6h85h3YbvtUt31hhtmHZokSZIWkTPZGfjsM7jnnvR4773htn5X0bnjzFQa8uijJtiSJEktnEl2AcUIlZWw1dqTmLjviUx5fTQAS1ZeB++8A7vvbt21JElSCbBcpEA++wxOOHoWq4y8itdan0un+D/CS+vDRqtD165ZhydJkqQ8MskugG+/hZPXuo9h353CWrxH3G4nwqWXpK0cJUmSVHJMspvRtGlpl/Nll4VfbvwAvcZGuOLfhAEDLAuRJEkqYZnXZIcQdgkhvBdCGB1COKuB8+1CCLfVnH8hhNArgzBzEiPcde1XjOh8PG9c/iQAG/z797R7/23YdVcTbEmSpBKX6Ux2CKE1cCWwEzAeeCmEMDLGOKreZUcA38QYVw8h7A/8Adiv8NEu2NPHVdJr+FC2qR7HtyxLf6bTjplMmrA6sA107Jh1iJIkSSqQrGeyNwNGxxg/ijHOBEYAu89zze7ATTWP7wB2CKG4poKfPq6Sja8eQvfqsbQishzf0I4ZvL7vBXS78OSsw5MkSVKBZZ1krwJ8Uu/5+JpjDV4TY5wNTAY6FyS6Juo1fChLMW2uY0swhxX/dWVGEUmSJClLJbPwMYQwBBgC0K1bN6qqqgr22dtUj2vw+MrV4woaR0s0ZcoUxygHjlduHK/cOF65cbxy43jlxvHKTTGOV9ZJ9gSgR73n3WuONXTN+BDCEsAywKR53yjGOBwYDtC3b9/Yr1+/5oi3QeNb96R79dj5jn/auieFjKMlqqqqcoxy4HjlxvHKjeOVG8crN45Xbhyv3BTjeGVdLvISsEYIoXcIoS2wPzBynmtGAofWPN4beCzGGAsY40J9PGQYU+kw17GpdODjIcMyikiSJElZyjTJrqmxPgF4EHgXuD3G+E4I4bwQwsCay64DOocQRgOnAPO1+cva1lcN4rVjhzO+dQVzCIxvXcFrxw5n66sGZR2aJEmSMpB1uQgxxvuA++Y59pt6j6cD+xQ6rlxtfdUguGrQD7+u6J51QJIkScpM1uUikiRJUskxyZYkSZLyzCRbkiRJyjOTbEmSJCnPTLIlSZKkPDPJliRJkvLMJFuSJEnKM5NsSZIkKc9MsiVJkqQ8M8mWJEmS8swkW5IkScozk2xJkiQpz0yyJUmSpDwLMcasY8i7EMKXwNiMPr4L8FVGn90SOV65cbxy43jlxvHKjeOVG8crN45XbrIcr4oYY9d5D5Zkkp2lEMLLMca+WcfRUjheuXG8cuN45cbxyo3jlRvHKzeOV26KcbwsF5EkSZLyzCRbkiRJyjOT7PwbnnUALYzjlRvHKzeOV24cr9w4XrlxvHLjeOWm6MbLmmxJkiQpz5zJliRJkvLMJFuSJEnKM5PsJgoh7BJCeC+EMDqEcFYD59uFEG6rOf9CCKFXvXO/rDn+Xghh54IGnpEmjNcpIYRRIYQ3QwiPhhAq6p2rDiG8XnMbWdjIs9GE8ToshPBlvXE5st65Q0MIH9TcDi1s5NlownhdWm+s3g8hfFvvXDl+f10fQvgihPB2I+dDCOEvNeP5ZgihT71z5fj9tbDxGlQzTm+FEJ4NIWxY79zHNcdfDyG8XLios9OE8eoXQphc7+/db+qdW+Df5VLUhPE6vd5YvV3zM2v5mnPl+P3VI4TweE3O8E4I4cQGrinOn2ExRm8LuQGtgQ+BVYG2wBvAuvNccxxwTc3j/YHbah6vW3N9O6B3zfu0zvprKoLx2g7oUPP42Nrxqnk+JeuvoQjH6zDgigZeuzzwUc39cjWPl8v6a8p6vOa5/ufA9fWel9X3V83XvA3QB3i7kfMDgPuBAGwBvFBzvOy+v5o4Xj+uHQfgJ7XjVfP8Y6BL1l9DkY1XP+DfDRzP6e9yqdwWNl7zXPtT4LF6z8vx+2sloE/N407A+w38G1mUP8OcyW6azYDRMcaPYowzgRHA7vNcsztwU83jO4AdQgih5viIGOOMGOMYYHTN+5WyhY5XjPHxGOO0mqfPA90LHGMxacr3V2N2Bh6OMX4dY/wGeBjYpZniLBa5jtcBwK0FiaxIxRifBL5ewCW7AzfH5Hlg2RDCSpTn99dCxyvG+GzNeIA/v5ry/dWYxfnZ12LlOF7+/IpxYozx1ZrH3wHvAqvMc1lR/gwzyW6aVYBP6j0fz/x/wD9cE2OcDUwGOjfxtaUm16/5CNL/QGu1DyG8HEJ4PoSwRzPEV2yaOl571fwa7I4QQo8cX1tKmvw115Qh9QYeq3e43L6/mqKxMS3H769czfvzKwIPhRBeCSEMySimYrRlCOGNEML9IYT1ao75/bUAIYQOpITwX/UOl/X3V0iluBsDL8xzqih/hi1RqA+SGhJCOAjoC2xb73BFjHFCCGFV4LEQwlsxxg+zibBo3AvcGmOcEUI4mvRbk+0zjqkl2B+4I8ZYXe+Y31/KixDCdqQke+t6h7eu+f5aAXg4hPDfmpnLcvYq6e/dlBDCAOBuYI1sQ2oRfgo8E2OsP+tdtt9fIYSOpP9wnBRj/F/W8TSFM9lNMwHoUe9595pjDV4TQlgCWAaY1MTXlpomfc0hhB2BocDAGOOM2uMxxgk19x8BVaT/tZayhY5XjHFSvTH6G7BJU19bgnL5mvdnnl+1luH3V1M0Nqbl+P3VJCGEDUh/F3ePMU6qPV7v++sL4C5KvzxwoWKM/4sxTql5fB/QJoTQBb+/FmZBP7/K6vsrhNCGlGBXxhjvbOCSovwZZpLdNC8Ba4QQeocQ2pK+8eftSjASqF21ujdpoUKsOb5/SN1HepP+9/5igeLOykLHK4SwMfBXUoL9Rb3jy4UQ2tU87gJsBYwqWOTZaMp4rVTv6UBSTRrAg0D/mnFbDuhfc6yUNeXvIyGEtUkLXZ6rd6wcv7+aYiRwSM0K/S2AyTHGiZTn99dChRB6AncCB8cY3693fKkQQqfax6TxarCDRDkJIaxYs0aJEMJmpNxjEk38u1yOQgjLkH7De0+9Y2X5/VXzvXMd8G6M8ZJGLivKn2GWizRBjHF2COEE0h9Ma1KngndCCOcBL8cYR5K+AW4JIYwmLWjYv+a174QQbif9Qz4bOH6eX12XnCaO10VAR+CfNT97x8UYBwLrAH8NIcwh/SC+MMZY0klQE8frFyGEgaTvoa9J3UaIMX4dQjif9I8VwHnz/Gqx5DRxvCD9HRxR85/dWmX3/QUQQriV1OGhSwhhPHAO0AYgxngNcB9pdf5oYBpweM25svv+giaN129Ia26uqvn5NTvG2BfoBtxVc2wJ4B8xxgcK/gUUWBPGa2/g2BDCbOB7YP+av5cN/l3O4EsoqCaMF8CewEMxxqn1XlqW31+kyZCDgbdCCK/XHDsb6AnF/TPMbdUlSZKkPLNcRJIkScozk2xJkiQpz0yyJUmSpDwzyZYkSZLyzCRbkiRJyjOTbEmSJCnPTLIlST8IIawVQjg3hLBW1rFIUktmn2xJEvDDzmpPARsArwPbRv+RkKRF4ky2JKnWEUAvYCNgNeDQLIORpJbMmWxJEiGELsC7wIExxodDCP2BW4B1ymErdUnKN5NsSZIkKc8sF5EkSZLyzCRbkiRJyjOTbEkSIYQVQwgxhHBv1rFIUikwyZYkAWxcc/9qplFIUokwyZYkQWrbB/BalkFIUqkwyZYkgUm2JOWVLfwkSYQQ3gO6xBg7Zx2LJJUCZ7IlqcyFEJYCVsdZbEnKG5NsSdKGpH8PTLIlKU9MsiVJG9Xc21lEkvLEJFuStFHNvTPZkpQnJtmSpI2AqcD7GcchSSXDJFuSylgIoTWwPvBGjHFO1vFIUqkwyZak8rY2sCSWikhSXplkS1J526jm/uUsg5CkUmOSLUnlbdua+6osg5CkUuOOj5JUpkIIXYHRwGsxxn4ZhyNJJWWJrAOQJBVWCGE7oC9wLNAGODnbiCSp9DiTLUllJoTwHtANeAb4dYzRTWgkKc9MsiVJkqQ8c+GjJEmSlGcm2ZIkSVKemWRLkiRJeWaSLUmSJOWZSbYkSZKUZybZkiRJUp6ZZEuSJEl5ZpItSZIk5dn/A4eMthQkOqaNAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 864x540 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "JJ = [n*.1 for n in range(21)]\n",
    "mmJp = [magnetization(J/5,J*.5,5) for J in JJ]\n",
    "mmJm = [magnetization(-J/5,J*.5,5) for J in JJ]\n",
    "\n",
    "fig,ax = plt.subplots(1,1,figsize=(12,7.5))\n",
    "ax.plot(JJ,mmJp,'bo--',label=r'$J>0$')\n",
    "ax.plot(JJ,mmJm,'ro--',label=r'$J<0$')\n",
    "ax.set_xlabel(r'$\\hat J$',fontname='Times',fontsize=(18))\n",
    "ax.set_ylabel(r'$\\langle m\\rangle$',fontname='Times',fontsize=(18))\n",
    "ax.set_title(r'$N=5\\quad;\\quad h=1/2$',fontsize=(18))\n",
    "ax.legend()\n",
    "ax.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> ising-hmc-paper/repo/git.sh <==
#!/usr/bin/env bash

OLD=$1
NEW=$2

THIS=$(realpath $0)
GIT=$(dirname ${THIS})/..

if [ -z "$OLD" ]; then
	OLD=HEAD
fi

if [ -z "$NEW" ]; then
	NEW="--"
fi

# Double hyphens is a ligature in TeX:
if [ "--" == "${NEW}" ]; then
	NEWPRINT="-{}-"
else
	NEWPRINT="${NEW}"
fi

# Handle commit IDs that have ~ in them, like HEAD~3
OLDPRINT=${OLD/\~/\{\\textasciitilde\}}
NEWPRINT=${NEWPRINT/\~/\{\\textasciitilde\}}

pushd ${GIT} 2>/dev/null 1>/dev/null

result="`git diff --name-only ${OLD} ${NEW} 2>/dev/null | wc -l | tr -d [:blank:]`"' files in '"\texttt{${NEWPRINT}}"' different from commit '"\texttt{${OLDPRINT}}"' from '"`git show -s --format=%ad --date=iso ${OLD}`"

# Correct "1 files" pluralization madness.
if [[ "${result:0:2}" == "1 " ]]; then
    result=${result/1 files/1 file}
fi

# Turn red if there are dirty files.
if [[ ! "${result:0:1}" == "0" ]]; then
    result="{\color{Red}${result}}"
else
    result="{\color{Green}${result}}"
fi

result="\newcommand{\repositoryInformationSetup}{
    \usepackage[dvipsnames]{xcolor}
    \usepackage[ angle=90, color=black, opacity=1, scale=2, ]{background} 
    \SetBgPosition{current page.west} 
    \SetBgVshift{-4.5mm} 
    \backgroundsetup{contents={${result}}}
}"

popd 2>/dev/null 1>/dev/null

echo "${result}"
